Stochastic gravitational wave background reconstruction for a non-equilateral and unequal-noise LISA constellation

We explore the impact of choosing different sets of Time-Delay Interferometry (TDI) variables for detecting and reconstructing Stochastic Gravitational Wave Background (SGWB) signals and estimating the instrumental noise in LISA. Most works in the literature build their data analysis pipelines relying on a particular set of TDI channels, the so-called AET variables, which are orthogonal under idealized conditions. By relaxing the assumption of a perfectly equilateral LISA configuration, we investigate to which degree these channels remain orthogonal and compare them to other TDI channels. We show that different sets of TDI variables are more robust under perturbations of the perfect equilateral configuration, better preserving their orthogonality and, thus, leading to a more accurate estimate of the instrumental noise. Moreover, we investigate the impact of considering the noise levels associated with each instrumental noise source to be independent of one another, generalizing the analysis from two to twelve noise parameters. We find that, in this scenario, the assumption of orthogonality is broken for all the TDI variables, leading to a misestimation of measurement error for some of the noise parameters. Remarkably, we find that for a flat power-law signal, the reconstruction of the signal parameters is nearly unaffected in these various configurations.

==> anc/TDI-noise-mat.wl <==
(* ::Package:: *)

(* ::Text:: *)
(*Analytical expressions for the cross - spectral densities between sets of 3 TDI variables . *)
(*We consider OMS and TM noise couplings in the following sets of first generation TDI variables :*)
(*   *)
(*    - \[Alpha], \[Beta], \[Gamma] (see SagnacNoiseMat OMS and SagnacNoiseMatTM)*)
(* - Sagnac A, E, T (see SagnacAETNoiseMat OMS and SagnacAETNoiseMatTM)*)
(* - Sagnac A, E, \[Zeta] (see SagnacAEZNoiseMat OMS and SagnacAEZNoiseMatTM)*)
(* - X, Y, Z (see MichelsonNoiseMat OMS and MichelsonNoiseMatTM)*)
(* - Michelson A, E, T (see MichelsonAETNoiseMat OMS and MichelsonAETNoiseMatTM)*)
(* - Michelson A, E, \[Zeta] (see MichelsonAEZNoiseMat OMS and MichelsonAEZNoiseMatTM) .*)
(*   *)
(*   The orthogonal channels are computed as*)
(* *)
(* 	A = (V_ 3 - V_ 1 ) / Sqrt[2],  E = (V_ 1 - 2 V_ 2 + V_ 3) / Sqrt[6],  T = (V_ 1 + V_ 2 + V_ 3 ) / Sqrt[3],*)
(* *)
(*considering either the set {V_ 1, V_ 2, V_ 3} =  {\[Alpha], \[Beta], \[Gamma] } or {V_ 1, V_ 2, V_ 3} =  {X, Y, Z} .*)
(*      *)
(*      All expressions are computed assuming 6 uncorrelated OMS noise terms entering in the inter - spacecraft*)
(*       interferometers and 6 uncorrelated test - mass acceleration noise terms . *)
(*      The PSDs of the OMS noise terms are denoted by S[oms[i, j]], while those of the TM noise terms are given by*)
(*      S[tm[i, j]], with the touple {i, j} taken from the set {{1, 2}, {2, 3}, {3, 1}, {2, 1}, {3, 2}, {1, 3}} .*)
(*   *)
(*   The expressions are simplified assuming 3 constant and unequal arms . The 3 armlengths in seconds are defined by the variables*)
(* *)
(* 	x = L[2, 3] = | x_ 2 - x_ 3 | / c,  y = L[3, 1] =  | x_ 3 - x_ 1 | / c, z = L[1, 2] =  | x_ 1 - x_ 2 | / c,*)
(* *)
(* where  x_i is the position of S/C i in meters and c is the speed of light in m/s .*)
(*     *)
(*     The Fourier frequencies f are denoted by the variable om = 2 \[Pi]  f .*)


(* ::Section:: *)
(*Sagnac variables*)


SagnacNoiseMatOMS = {{S[oms[1, 2]] + S[oms[1, 3]] + S[oms[2, 1]] + 
       S[oms[2, 3]] + S[oms[3, 1]] + S[oms[3, 2]], 
      E^(I*om*(x + y))*S[oms[1, 2]] + E^(I*om*z)*S[oms[1, 3]] + 
       S[oms[2, 1]]/E^(I*om*(x + y)) + S[oms[2, 3]]/E^(I*om*z) + 
       S[oms[3, 1]]/E^(I*om*z) + E^(I*om*z)*S[oms[3, 2]], 
      E^(I*om*y)*S[oms[1, 2]] + E^(I*om*(x + z))*S[oms[1, 3]] + 
       S[oms[2, 1]]/E^(I*om*y) + E^(I*om*y)*S[oms[2, 3]] + 
       S[oms[3, 1]]/E^(I*om*(x + z)) + S[oms[3, 2]]/E^(I*om*y)}, 
     {S[oms[1, 2]]/E^(I*om*(x + y)) + S[oms[1, 3]]/E^(I*om*z) + 
       E^(I*om*(x + y))*S[oms[2, 1]] + E^(I*om*z)*S[oms[2, 3]] + 
       E^(I*om*z)*S[oms[3, 1]] + S[oms[3, 2]]/E^(I*om*z), 
      S[oms[1, 2]] + S[oms[1, 3]] + S[oms[2, 1]] + S[oms[2, 3]] + 
       S[oms[3, 1]] + S[oms[3, 2]], S[oms[1, 2]]/E^(I*om*x) + 
       E^(I*om*x)*S[oms[1, 3]] + E^(I*om*x)*S[oms[2, 1]] + 
       E^(I*om*(y + z))*S[oms[2, 3]] + S[oms[3, 1]]/E^(I*om*x) + 
       S[oms[3, 2]]/E^(I*om*(y + z))}, {S[oms[1, 2]]/E^(I*om*y) + 
       S[oms[1, 3]]/E^(I*om*(x + z)) + E^(I*om*y)*S[oms[2, 1]] + 
       S[oms[2, 3]]/E^(I*om*y) + E^(I*om*(x + z))*S[oms[3, 1]] + 
       E^(I*om*y)*S[oms[3, 2]], E^(I*om*x)*S[oms[1, 2]] + 
       S[oms[1, 3]]/E^(I*om*x) + S[oms[2, 1]]/E^(I*om*x) + 
       S[oms[2, 3]]/E^(I*om*(y + z)) + E^(I*om*x)*S[oms[3, 1]] + 
       E^(I*om*(y + z))*S[oms[3, 2]], S[oms[1, 2]] + S[oms[1, 3]] + 
       S[oms[2, 1]] + S[oms[2, 3]] + S[oms[3, 1]] + S[oms[3, 2]]}};
 
SagnacNoiseMatTM = {{(2 - 2*Cos[om*(x + y + z)])*S[tm[1, 2]] + 
       (2 - 2*Cos[om*(x + y + z)])*S[tm[1, 3]] + (2 - 2*Cos[om*(x + y - z)])*
        S[tm[2, 1]] + (2 - 2*Cos[om*(x + y - z)])*S[tm[2, 3]] + 
       (2 - 2*Cos[om*(x - y + z)])*S[tm[3, 1]] + (2 - 2*Cos[om*(x - y + z)])*
        S[tm[3, 2]], 2*(Cos[om*(x + y)] - Cos[om*z])*S[tm[1, 2]] + 
       (-2*Cos[om*(x + y)] + 2*Cos[om*z])*S[tm[1, 3]] + 
       2*(Cos[om*(x + y)] - Cos[om*z])*S[tm[2, 1]] + 
       (-2*Cos[om*(x + y)] + 2*Cos[om*z])*S[tm[2, 3]] + 
       (-2*Cos[om*(x - y)] + 2*Cos[om*z])*S[tm[3, 1]] + 
       (-2*Cos[om*(x - y)] + 2*Cos[om*z])*S[tm[3, 2]], 
      2*(Cos[om*y] - Cos[om*(x + z)])*S[tm[1, 2]] + 
       (-2*Cos[om*y] + 2*Cos[om*(x + z)])*S[tm[1, 3]] + 
       2*(Cos[om*y] - Cos[om*(x - z)])*S[tm[2, 1]] + 
       2*(Cos[om*y] - Cos[om*(x - z)])*S[tm[2, 3]] + 
       (-2*Cos[om*y] + 2*Cos[om*(x + z)])*S[tm[3, 1]] + 
       2*(Cos[om*y] - Cos[om*(x + z)])*S[tm[3, 2]]}, 
     {2*(Cos[om*(x + y)] - Cos[om*z])*S[tm[1, 2]] + 
       (-2*Cos[om*(x + y)] + 2*Cos[om*z])*S[tm[1, 3]] + 
       2*(Cos[om*(x + y)] - Cos[om*z])*S[tm[2, 1]] + 
       (-2*Cos[om*(x + y)] + 2*Cos[om*z])*S[tm[2, 3]] + 
       (-2*Cos[om*(x - y)] + 2*Cos[om*z])*S[tm[3, 1]] + 
       (-2*Cos[om*(x - y)] + 2*Cos[om*z])*S[tm[3, 2]], 
      (2 - 2*Cos[om*(x + y - z)])*S[tm[1, 2]] + (2 - 2*Cos[om*(x + y - z)])*
        S[tm[1, 3]] + (2 - 2*Cos[om*(x + y + z)])*S[tm[2, 1]] + 
       (2 - 2*Cos[om*(x + y + z)])*S[tm[2, 3]] + (2 - 2*Cos[om*(x - y - z)])*
        S[tm[3, 1]] + (2 - 2*Cos[om*(x - y - z)])*S[tm[3, 2]], 
      2*(Cos[om*x] - Cos[om*(y - z)])*S[tm[1, 2]] + 
       2*(Cos[om*x] - Cos[om*(y - z)])*S[tm[1, 3]] + 
       2*(Cos[om*x] - Cos[om*(y + z)])*S[tm[2, 1]] + 
       (-2*Cos[om*x] + 2*Cos[om*(y + z)])*S[tm[2, 3]] + 
       2*(Cos[om*x] - Cos[om*(y + z)])*S[tm[3, 1]] + 
       (-2*Cos[om*x] + 2*Cos[om*(y + z)])*S[tm[3, 2]]}, 
     {2*(Cos[om*y] - Cos[om*(x + z)])*S[tm[1, 2]] + 
       (-2*Cos[om*y] + 2*Cos[om*(x + z)])*S[tm[1, 3]] + 
       2*(Cos[om*y] - Cos[om*(x - z)])*S[tm[2, 1]] + 
       2*(Cos[om*y] - Cos[om*(x - z)])*S[tm[2, 3]] + 
       (-2*Cos[om*y] + 2*Cos[om*(x + z)])*S[tm[3, 1]] + 
       2*(Cos[om*y] - Cos[om*(x + z)])*S[tm[3, 2]], 
      2*(Cos[om*x] - Cos[om*(y - z)])*S[tm[1, 2]] + 
       2*(Cos[om*x] - Cos[om*(y - z)])*S[tm[1, 3]] + 
       2*(Cos[om*x] - Cos[om*(y + z)])*S[tm[2, 1]] + 
       (-2*Cos[om*x] + 2*Cos[om*(y + z)])*S[tm[2, 3]] + 
       2*(Cos[om*x] - Cos[om*(y + z)])*S[tm[3, 1]] + 
       (-2*Cos[om*x] + 2*Cos[om*(y + z)])*S[tm[3, 2]], 
      (2 - 2*Cos[om*(x - y + z)])*S[tm[1, 2]] + (2 - 2*Cos[om*(x - y + z)])*
        S[tm[1, 3]] + (2 - 2*Cos[om*(x - y - z)])*S[tm[2, 1]] + 
       (2 - 2*Cos[om*(x - y - z)])*S[tm[2, 3]] + (2 - 2*Cos[om*(x + y + z)])*
        S[tm[3, 1]] + (2 - 2*Cos[om*(x + y + z)])*S[tm[3, 2]]}};


(* ::Section:: *)
(*Sagnac AET variables*)


SagnacAETNoiseMatOMS = {{(1 - Cos[om*y])*S[oms[1, 2]] + 
       (1 - Cos[om*(x + z)])*S[oms[1, 3]] + (1 - Cos[om*y])*S[oms[2, 1]] + 
       (1 - Cos[om*y])*S[oms[2, 3]] + (1 - Cos[om*(x + z)])*S[oms[3, 1]] + 
       (1 - Cos[om*y])*S[oms[3, 2]], 
      (S[oms[1, 2]]*(-Cos[om*x] + Cos[om*(x + y)] - 
          I*(Sin[om*x] + Sin[om*y] - Sin[om*(x + y)])))/Sqrt[3] + 
       (S[oms[2, 1]]*(-Cos[om*x] + Cos[om*(x + y)] + 
          I*(Sin[om*x] + Sin[om*y] - Sin[om*(x + y)])))/Sqrt[3] + 
       (S[oms[3, 1]]*(-Cos[om*x] + Cos[om*z] - I*(Sin[om*x] + Sin[om*z] - 
            Sin[om*(x + z)])))/Sqrt[3] + 
       (S[oms[1, 3]]*(-Cos[om*x] + Cos[om*z] + I*(Sin[om*x] + Sin[om*z] - 
            Sin[om*(x + z)])))/Sqrt[3] + 
       (S[oms[2, 3]]*(Cos[om*z] - Cos[om*(y + z)] - 
          I*(Sin[om*y] + Sin[om*z] - Sin[om*(y + z)])))/Sqrt[3] + 
       (S[oms[3, 2]]*(Cos[om*z] - Cos[om*(y + z)] + 
          I*(Sin[om*y] + Sin[om*z] - Sin[om*(y + z)])))/Sqrt[3], 
      (S[oms[2, 1]]*(Cos[om*x] - Cos[om*(x + y)] - 
          I*(Sin[om*x] - 2*Sin[om*y] - Sin[om*(x + y)])))/Sqrt[6] + 
       (S[oms[1, 2]]*(Cos[om*x] - Cos[om*(x + y)] + 
          I*(Sin[om*x] - 2*Sin[om*y] - Sin[om*(x + y)])))/Sqrt[6] + 
       (S[oms[1, 3]]*(Cos[om*x] - Cos[om*z] - I*(Sin[om*x] + Sin[om*z] + 
            2*Sin[om*(x + z)])))/Sqrt[6] + 
       (S[oms[3, 1]]*(Cos[om*x] - Cos[om*z] + I*(Sin[om*x] + Sin[om*z] + 
            2*Sin[om*(x + z)])))/Sqrt[6] + 
       (S[oms[2, 3]]*(-Cos[om*z] + Cos[om*(y + z)] - 
          I*(2*Sin[om*y] - Sin[om*z] + Sin[om*(y + z)])))/Sqrt[6] + 
       (S[oms[3, 2]]*(-Cos[om*z] + Cos[om*(y + z)] + 
          I*(2*Sin[om*y] - Sin[om*z] + Sin[om*(y + z)])))/Sqrt[6]}, 
     {(S[oms[2, 1]]*(-Cos[om*x] + Cos[om*(x + y)] - 
          I*(Sin[om*x] + Sin[om*y] - Sin[om*(x + y)])))/Sqrt[3] + 
       (S[oms[1, 2]]*(-Cos[om*x] + Cos[om*(x + y)] + 
          I*(Sin[om*x] + Sin[om*y] - Sin[om*(x + y)])))/Sqrt[3] + 
       (S[oms[1, 3]]*(-Cos[om*x] + Cos[om*z] - I*(Sin[om*x] + Sin[om*z] - 
            Sin[om*(x + z)])))/Sqrt[3] + 
       (S[oms[3, 1]]*(-Cos[om*x] + Cos[om*z] + I*(Sin[om*x] + Sin[om*z] - 
            Sin[om*(x + z)])))/Sqrt[3] + 
       (S[oms[3, 2]]*(Cos[om*z] - Cos[om*(y + z)] - 
          I*(Sin[om*y] + Sin[om*z] - Sin[om*(y + z)])))/Sqrt[3] + 
       (S[oms[2, 3]]*(Cos[om*z] - Cos[om*(y + z)] + 
          I*(Sin[om*y] + Sin[om*z] - Sin[om*(y + z)])))/Sqrt[3], 
      ((3 - 2*Cos[om*x] + Cos[om*y] - 2*Cos[om*(x + y)])*S[oms[1, 2]])/3 + 
       ((3 - 2*Cos[om*x] - 2*Cos[om*z] + Cos[om*(x + z)])*S[oms[1, 3]])/3 + 
       ((3 - 2*Cos[om*x] + Cos[om*y] - 2*Cos[om*(x + y)])*S[oms[2, 1]])/3 + 
       ((3 + Cos[om*y] - 2*Cos[om*z] - 2*Cos[om*(y + z)])*S[oms[2, 3]])/3 + 
       ((3 - 2*Cos[om*x] - 2*Cos[om*z] + Cos[om*(x + z)])*S[oms[3, 1]])/3 + 
       ((3 + Cos[om*y] - 2*Cos[om*z] - 2*Cos[om*(y + z)])*S[oms[3, 2]])/3, 
      (S[oms[1, 2]]*(-Cos[om*x] + 2*Cos[om*y] - Cos[om*(x + y)] + 
          (3*I)*(Sin[om*x] + Sin[om*(x + y)])))/(3*Sqrt[2]) - 
       (S[oms[2, 1]]*(Cos[om*x] - 2*Cos[om*y] + Cos[om*(x + y)] + 
          (3*I)*(Sin[om*x] + Sin[om*(x + y)])))/(3*Sqrt[2]) - 
       (S[oms[1, 3]]*(Cos[om*x] + Cos[om*z] - 2*Cos[om*(x + z)] + 
          (3*I)*(Sin[om*x] - Sin[om*z])))/(3*Sqrt[2]) - 
       (S[oms[3, 1]]*(Cos[om*x] + Cos[om*z] - 2*Cos[om*(x + z)] - 
          (3*I)*Sin[om*x] + (3*I)*Sin[om*z]))/(3*Sqrt[2]) + 
       (S[oms[2, 3]]*(2*Cos[om*y] - Cos[om*z] - Cos[om*(y + z)] - 
          (3*I)*(Sin[om*z] + Sin[om*(y + z)])))/(3*Sqrt[2]) + 
       (S[oms[3, 2]]*(2*Cos[om*y] - Cos[om*z] - Cos[om*(y + z)] + 
          (3*I)*(Sin[om*z] + Sin[om*(y + z)])))/(3*Sqrt[2])}, 
     {(S[oms[1, 2]]*(Cos[om*x] - Cos[om*(x + y)] - 
          I*(Sin[om*x] - 2*Sin[om*y] - Sin[om*(x + y)])))/Sqrt[6] + 
       (S[oms[2, 1]]*(Cos[om*x] - Cos[om*(x + y)] + 
          I*(Sin[om*x] - 2*Sin[om*y] - Sin[om*(x + y)])))/Sqrt[6] + 
       (S[oms[3, 1]]*(Cos[om*x] - Cos[om*z] - I*(Sin[om*x] + Sin[om*z] + 
            2*Sin[om*(x + z)])))/Sqrt[6] + 
       (S[oms[1, 3]]*(Cos[om*x] - Cos[om*z] + I*(Sin[om*x] + Sin[om*z] + 
            2*Sin[om*(x + z)])))/Sqrt[6] + 
       (S[oms[3, 2]]*(-Cos[om*z] + Cos[om*(y + z)] - 
          I*(2*Sin[om*y] - Sin[om*z] + Sin[om*(y + z)])))/Sqrt[6] + 
       (S[oms[2, 3]]*(-Cos[om*z] + Cos[om*(y + z)] + 
          I*(2*Sin[om*y] - Sin[om*z] + Sin[om*(y + z)])))/Sqrt[6], 
      (S[oms[2, 1]]*(-Cos[om*x] + 2*Cos[om*y] - Cos[om*(x + y)] + 
          (3*I)*(Sin[om*x] + Sin[om*(x + y)])))/(3*Sqrt[2]) - 
       (S[oms[1, 2]]*(Cos[om*x] - 2*Cos[om*y] + Cos[om*(x + y)] + 
          (3*I)*(Sin[om*x] + Sin[om*(x + y)])))/(3*Sqrt[2]) - 
       (S[oms[3, 1]]*(Cos[om*x] + Cos[om*z] - 2*Cos[om*(x + z)] + 
          (3*I)*(Sin[om*x] - Sin[om*z])))/(3*Sqrt[2]) - 
       (S[oms[1, 3]]*(Cos[om*x] + Cos[om*z] - 2*Cos[om*(x + z)] - 
          (3*I)*Sin[om*x] + (3*I)*Sin[om*z]))/(3*Sqrt[2]) + 
       (S[oms[3, 2]]*(2*Cos[om*y] - Cos[om*z] - Cos[om*(y + z)] - 
          (3*I)*(Sin[om*z] + Sin[om*(y + z)])))/(3*Sqrt[2]) + 
       (S[oms[2, 3]]*(2*Cos[om*y] - Cos[om*z] - Cos[om*(y + z)] + 
          (3*I)*(Sin[om*z] + Sin[om*(y + z)])))/(3*Sqrt[2]), 
      ((3 + 2*Cos[om*x] + 2*Cos[om*y] + 2*Cos[om*(x + y)])*S[oms[1, 2]])/3 + 
       ((3 + 2*Cos[om*x] + 2*Cos[om*z] + 2*Cos[om*(x + z)])*S[oms[1, 3]])/3 + 
       ((3 + 2*Cos[om*x] + 2*Cos[om*y] + 2*Cos[om*(x + y)])*S[oms[2, 1]])/3 + 
       ((3 + 2*Cos[om*y] + 2*Cos[om*z] + 2*Cos[om*(y + z)])*S[oms[2, 3]])/3 + 
       ((3 + 2*Cos[om*x] + 2*Cos[om*z] + 2*Cos[om*(x + z)])*S[oms[3, 1]])/3 + 
       ((3 + 2*Cos[om*y] + 2*Cos[om*z] + 2*Cos[om*(y + z)])*S[oms[3, 2]])/3}};
 
SagnacAETNoiseMatTM = {{8*Cos[(om*(x + z))/2]^2*S[tm[1, 2]]*Sin[(om*y)/2]^2 + 
       8*Cos[(om*(x - z))/2]^2*S[tm[2, 1]]*Sin[(om*y)/2]^2 + 
       8*Cos[(om*(x - z))/2]^2*S[tm[2, 3]]*Sin[(om*y)/2]^2 + 
       8*Cos[(om*(x + z))/2]^2*S[tm[3, 2]]*Sin[(om*y)/2]^2 + 
       8*Cos[(om*y)/2]^2*S[tm[1, 3]]*Sin[(om*(x + z))/2]^2 + 
       8*Cos[(om*y)/2]^2*S[tm[3, 1]]*Sin[(om*(x + z))/2]^2, 
      ((-2*Cos[om*x] - 2*Cos[om*(x + y)] + 2*Cos[om*(y - z)] + 2*Cos[om*z] - 
          Cos[om*(x - y + z)] + Cos[om*(x + y + z)])*S[tm[1, 3]])/Sqrt[3] + 
       ((-2*Cos[om*x] - 2*Cos[om*(x - y)] + 2*Cos[om*z] + 
          Cos[om*(x - y + z)] + 2*Cos[om*(y + z)] - Cos[om*(x + y + z)])*
         S[tm[3, 1]])/Sqrt[3] + (2*S[tm[2, 1]]*(Cos[om*(x + y)] + 
          Cos[om*(y + z)] - Cos[om*z]*(1 + Sin[om*x]*Sin[om*y]) + 
          Cos[om*x]*(-1 + Sin[om*y]*Sin[om*z])))/Sqrt[3] + 
       (2*S[tm[2, 3]]*(-Cos[om*(x + y)] - Cos[om*(y + z)] + 
          Cos[om*z]*(1 - Sin[om*x]*Sin[om*y]) + Cos[om*x]*
           (1 + Sin[om*y]*Sin[om*z])))/Sqrt[3] + 
       (4*Cos[(om*(x + z))/2]*S[tm[3, 2]]*Sin[(om*y)/2]*
         (-2*Sin[(om*(x - y - z))/2] + Sin[(om*(x - y + z))/2] + 
          Sin[(om*(x + y + z))/2]))/Sqrt[3] - 
       (4*Cos[(om*(x + z))/2]*S[tm[1, 2]]*Sin[(om*y)/2]*
         (2*Sin[(om*(x + y - z))/2] + Sin[(om*(x - y + z))/2] + 
          Sin[(om*(x + y + z))/2]))/Sqrt[3], 
      Sqrt[2/3]*(Cos[om*x] - Cos[om*(x + y)] - Cos[om*(x - y - z)] + 
         Cos[om*(x + y - z)] + Cos[om*z] - Cos[om*(y + z)])*S[tm[2, 1]] + 
       Sqrt[2/3]*(-Cos[om*x] + Cos[om*(x + y)] - Cos[om*(x - y - z)] + 
         Cos[om*(x + y - z)] - Cos[om*z] + Cos[om*(y + z)])*S[tm[2, 3]] + 
       4*Sqrt[2/3]*Cos[(om*(x + z))/2]*S[tm[1, 2]]*Sin[(om*y)/2]*
        (Sin[(om*(x + y - z))/2] - Sin[(om*(x - y + z))/2] - 
         Sin[(om*(x + y + z))/2]) - 4*Sqrt[2/3]*Cos[(om*y)/2]*S[tm[3, 1]]*
        Sin[(om*(x + z))/2]*(Sin[(om*(x - y - z))/2] + 
         Sin[(om*(x - y + z))/2] - Sin[(om*(x + y + z))/2]) - 
       4*Sqrt[2/3]*Cos[(om*y)/2]*S[tm[1, 3]]*Sin[(om*(x + z))/2]*
        (Sin[(om*(x + y - z))/2] - Sin[(om*(x - y + z))/2] + 
         Sin[(om*(x + y + z))/2]) + 4*Sqrt[2/3]*Cos[(om*(x + z))/2]*
        S[tm[3, 2]]*Sin[(om*y)/2]*(Sin[(om*(x - y - z))/2] + 
         Sin[(om*(x - y + z))/2] + Sin[(om*(x + y + z))/2])}, 
     {((2*Cos[om*x] - 2*Cos[om*(x - y)] + 2*Cos[om*z] + Cos[om*(x - y + z)] - 
          2*Cos[om*(y + z)] - Cos[om*(x + y + z)])*S[tm[3, 2]])/Sqrt[3] + 
       (2*S[tm[2, 1]]*(Cos[om*(x + y)] + Cos[om*(y + z)] - 
          Cos[om*z]*(1 + Sin[om*x]*Sin[om*y]) + Cos[om*x]*
           (-1 + Sin[om*y]*Sin[om*z])))/Sqrt[3] + 
       (2*S[tm[2, 3]]*(-Cos[om*(x + y)] - Cos[om*(y + z)] + 
          Cos[om*z]*(1 - Sin[om*x]*Sin[om*y]) + Cos[om*x]*
           (1 + Sin[om*y]*Sin[om*z])))/Sqrt[3] + 
       (4*Cos[(om*y)/2]*S[tm[1, 3]]*Sin[(om*(x + z))/2]*
         (2*Sin[(om*(x + y - z))/2] + Sin[(om*(x - y + z))/2] - 
          Sin[(om*(x + y + z))/2]))/Sqrt[3] + 
       (4*Cos[(om*y)/2]*S[tm[3, 1]]*Sin[(om*(x + z))/2]*
         (2*Sin[(om*(x - y - z))/2] - Sin[(om*(x - y + z))/2] + 
          Sin[(om*(x + y + z))/2]))/Sqrt[3] - 
       (4*Cos[(om*(x + z))/2]*S[tm[1, 2]]*Sin[(om*y)/2]*
         (2*Sin[(om*(x + y - z))/2] + Sin[(om*(x - y + z))/2] + 
          Sin[(om*(x + y + z))/2]))/Sqrt[3], 
      ((6 - 4*Cos[om*x] + 2*Cos[om*y] - 4*Cos[om*(x + y)] + 
          4*Cos[om*(y - z)] - 4*Cos[om*(x + y - z)] + 4*Cos[om*z] - 
          2*Cos[om*(x + z)] - Cos[om*(x - y + z)] - Cos[om*(x + y + z)])*
         S[tm[1, 2]])/3 + ((6 - 4*Cos[om*x] - 2*Cos[om*y] + 
          4*Cos[om*(x + y)] + 4*Cos[om*(y - z)] - 4*Cos[om*(x + y - z)] - 
          4*Cos[om*z] + 2*Cos[om*(x + z)] - Cos[om*(x - y + z)] - 
          Cos[om*(x + y + z)])*S[tm[1, 3]])/3 + 
       ((6 - 4*Cos[om*x] + 2*Cos[om*y] - 4*Cos[om*(x + y)] - 
          2*Cos[om*(x - z)] - Cos[om*(x - y - z)] - Cos[om*(x + y - z)] + 
          4*Cos[om*z] + 4*Cos[om*(y + z)] - 4*Cos[om*(x + y + z)])*
         S[tm[2, 1]])/3 + ((6 + 4*Cos[om*x] + 2*Cos[om*y] + 
          4*Cos[om*(x + y)] - 2*Cos[om*(x - z)] - Cos[om*(x - y - z)] - 
          Cos[om*(x + y - z)] - 4*Cos[om*z] - 4*Cos[om*(y + z)] - 
          4*Cos[om*(x + y + z)])*S[tm[2, 3]])/3 + 
       ((6 - 4*Cos[om*x] + 4*Cos[om*(x - y)] - 2*Cos[om*y] - 
          4*Cos[om*(x - y - z)] - 4*Cos[om*z] + 2*Cos[om*(x + z)] - 
          Cos[om*(x - y + z)] + 4*Cos[om*(y + z)] - Cos[om*(x + y + z)])*
         S[tm[3, 1]])/3 + ((6 + 4*Cos[om*x] + 4*Cos[om*(x - y)] + 
          2*Cos[om*y] - 4*Cos[om*(x - y - z)] - 4*Cos[om*z] - 
          2*Cos[om*(x + z)] - Cos[om*(x - y + z)] - 4*Cos[om*(y + z)] - 
          Cos[om*(x + y + z)])*S[tm[3, 2]])/3, 
      -1/3*(Sqrt[2]*(Cos[om*x] - 2*Cos[om*y] + Cos[om*(x + y)] - 
          Cos[om*(y - z)] - 2*Cos[om*(x + y - z)] - Cos[om*z] + 
          2*Cos[om*(x + z)] + Cos[om*(x - y + z)] + Cos[om*(x + y + z)])*
         S[tm[1, 2]]) - (Sqrt[2]*(Cos[om*x] + 2*Cos[om*y] - Cos[om*(x + y)] - 
          Cos[om*(y - z)] - 2*Cos[om*(x + y - z)] + Cos[om*z] - 
          2*Cos[om*(x + z)] + Cos[om*(x - y + z)] + Cos[om*(x + y + z)])*
         S[tm[1, 3]])/3 - (Sqrt[2]*(Cos[om*x] - 2*Cos[om*y] + 
          Cos[om*(x + y)] + 2*Cos[om*(x - z)] + Cos[om*(x - y - z)] + 
          Cos[om*(x + y - z)] - Cos[om*z] - Cos[om*(y + z)] - 
          2*Cos[om*(x + y + z)])*S[tm[2, 1]])/3 - 
       (Sqrt[2]*(-Cos[om*x] - 2*Cos[om*y] - Cos[om*(x + y)] + 
          2*Cos[om*(x - z)] + Cos[om*(x - y - z)] + Cos[om*(x + y - z)] + 
          Cos[om*z] + Cos[om*(y + z)] - 2*Cos[om*(x + y + z)])*S[tm[2, 3]])/
        3 - (Sqrt[2]*(Cos[om*x] - Cos[om*(x - y)] + 2*Cos[om*y] - 
          2*Cos[om*(x - y - z)] + Cos[om*z] - 2*Cos[om*(x + z)] + 
          Cos[om*(x - y + z)] - Cos[om*(y + z)] + Cos[om*(x + y + z)])*
         S[tm[3, 1]])/3 - (Sqrt[2]*(-Cos[om*x] - Cos[om*(x - y)] - 
          2*Cos[om*y] - 2*Cos[om*(x - y - z)] + Cos[om*z] + 
          2*Cos[om*(x + z)] + Cos[om*(x - y + z)] + Cos[om*(y + z)] + 
          Cos[om*(x + y + z)])*S[tm[3, 2]])/3}, 
     {Sqrt[2/3]*(Cos[om*x] - Cos[om*(x + y)] - Cos[om*(x - y - z)] + 
         Cos[om*(x + y - z)] + Cos[om*z] - Cos[om*(y + z)])*S[tm[2, 1]] + 
       Sqrt[2/3]*(-Cos[om*x] + Cos[om*(x + y)] - Cos[om*(x - y - z)] + 
         Cos[om*(x + y - z)] - Cos[om*z] + Cos[om*(y + z)])*S[tm[2, 3]] + 
       4*Sqrt[2/3]*Cos[(om*(x + z))/2]*S[tm[1, 2]]*Sin[(om*y)/2]*
        (Sin[(om*(x + y - z))/2] - Sin[(om*(x - y + z))/2] - 
         Sin[(om*(x + y + z))/2]) - 4*Sqrt[2/3]*Cos[(om*y)/2]*S[tm[3, 1]]*
        Sin[(om*(x + z))/2]*(Sin[(om*(x - y - z))/2] + 
         Sin[(om*(x - y + z))/2] - Sin[(om*(x + y + z))/2]) - 
       4*Sqrt[2/3]*Cos[(om*y)/2]*S[tm[1, 3]]*Sin[(om*(x + z))/2]*
        (Sin[(om*(x + y - z))/2] - Sin[(om*(x - y + z))/2] + 
         Sin[(om*(x + y + z))/2]) + 4*Sqrt[2/3]*Cos[(om*(x + z))/2]*
        S[tm[3, 2]]*Sin[(om*y)/2]*(Sin[(om*(x - y - z))/2] + 
         Sin[(om*(x - y + z))/2] + Sin[(om*(x + y + z))/2]), 
      -1/3*(Sqrt[2]*(Cos[om*x] - 2*Cos[om*y] + Cos[om*(x + y)] - 
          Cos[om*(y - z)] - 2*Cos[om*(x + y - z)] - Cos[om*z] + 
          2*Cos[om*(x + z)] + Cos[om*(x - y + z)] + Cos[om*(x + y + z)])*
         S[tm[1, 2]]) - (Sqrt[2]*(Cos[om*x] + 2*Cos[om*y] - Cos[om*(x + y)] - 
          Cos[om*(y - z)] - 2*Cos[om*(x + y - z)] + Cos[om*z] - 
          2*Cos[om*(x + z)] + Cos[om*(x - y + z)] + Cos[om*(x + y + z)])*
         S[tm[1, 3]])/3 - (Sqrt[2]*(Cos[om*x] - 2*Cos[om*y] + 
          Cos[om*(x + y)] + 2*Cos[om*(x - z)] + Cos[om*(x - y - z)] + 
          Cos[om*(x + y - z)] - Cos[om*z] - Cos[om*(y + z)] - 
          2*Cos[om*(x + y + z)])*S[tm[2, 1]])/3 - 
       (Sqrt[2]*(-Cos[om*x] - 2*Cos[om*y] - Cos[om*(x + y)] + 
          2*Cos[om*(x - z)] + Cos[om*(x - y - z)] + Cos[om*(x + y - z)] + 
          Cos[om*z] + Cos[om*(y + z)] - 2*Cos[om*(x + y + z)])*S[tm[2, 3]])/
        3 - (Sqrt[2]*(Cos[om*x] - Cos[om*(x - y)] + 2*Cos[om*y] - 
          2*Cos[om*(x - y - z)] + Cos[om*z] - 2*Cos[om*(x + z)] + 
          Cos[om*(x - y + z)] - Cos[om*(y + z)] + Cos[om*(x + y + z)])*
         S[tm[3, 1]])/3 - (Sqrt[2]*(-Cos[om*x] - Cos[om*(x - y)] - 
          2*Cos[om*y] - 2*Cos[om*(x - y - z)] + Cos[om*z] + 
          2*Cos[om*(x + z)] + Cos[om*(x - y + z)] + Cos[om*(y + z)] + 
          Cos[om*(x + y + z)])*S[tm[3, 2]])/3, 
      (2*(3 + 2*Cos[om*x] + 2*Cos[om*y] + 2*Cos[om*(x + y)] - 
          2*Cos[om*(y - z)] - Cos[om*(x + y - z)] - 2*Cos[om*z] - 
          2*Cos[om*(x + z)] - Cos[om*(x - y + z)] - Cos[om*(x + y + z)])*
         S[tm[1, 2]])/3 + ((4*Cos[om*x] - 2*(-3 + 2*Cos[om*y] + 
            2*Cos[om*(x + y)] + 2*Cos[om*(y - z)] + Cos[om*(x + y - z)] - 
            2*Cos[om*z] - 2*Cos[om*(x + z)] + Cos[om*(x - y + z)] + 
            Cos[om*(x + y + z)]))*S[tm[1, 3]])/3 + 
       (2*(3 + 2*Cos[om*x] + 2*Cos[om*y] + 2*Cos[om*(x + y)] - 
          2*Cos[om*(x - z)] - Cos[om*(x - y - z)] - Cos[om*(x + y - z)] - 
          2*Cos[om*z] - 2*Cos[om*(y + z)] - Cos[om*(x + y + z)])*S[tm[2, 1]])/
        3 - (2*(-3 + 2*Cos[om*x] - 2*Cos[om*y] + 2*Cos[om*(x + y)] + 
          2*Cos[om*(x - z)] + Cos[om*(x - y - z)] + Cos[om*(x + y - z)] - 
          2*Cos[om*z] - 2*Cos[om*(y + z)] + Cos[om*(x + y + z)])*S[tm[2, 3]])/
        3 + ((4*Cos[om*x] - 2*(-3 + 2*Cos[om*(x - y)] + 2*Cos[om*y] + 
            Cos[om*(x - y - z)] - 2*Cos[om*z] - 2*Cos[om*(x + z)] + 
            Cos[om*(x - y + z)] + 2*Cos[om*(y + z)] + Cos[om*(x + y + z)]))*
         S[tm[3, 1]])/3 - (2*(-3 + 2*Cos[om*x] + 2*Cos[om*(x - y)] - 
          2*Cos[om*y] + Cos[om*(x - y - z)] - 2*Cos[om*z] + 
          2*Cos[om*(x + z)] + Cos[om*(x - y + z)] - 2*Cos[om*(y + z)] + 
          Cos[om*(x + y + z)])*S[tm[3, 2]])/3}};


(* ::Section:: *)
(*Sagnac A, E + \[Zeta]  variables*)


SagnacAEZNoiseMatOMS = {{(1 - Cos[om*y])*S[oms[1, 2]] + 
       (1 - Cos[om*(x + z)])*S[oms[1, 3]] + (1 - Cos[om*y])*S[oms[2, 1]] + 
       (1 - Cos[om*y])*S[oms[2, 3]] + (1 - Cos[om*(x + z)])*S[oms[3, 1]] + 
       (1 - Cos[om*y])*S[oms[3, 2]], 
      (S[oms[1, 2]]*(-Cos[om*x] + Cos[om*(x + y)] - 
          I*(Sin[om*x] + Sin[om*y] - Sin[om*(x + y)])))/Sqrt[3] + 
       (S[oms[2, 1]]*(-Cos[om*x] + Cos[om*(x + y)] + 
          I*(Sin[om*x] + Sin[om*y] - Sin[om*(x + y)])))/Sqrt[3] + 
       (S[oms[3, 1]]*(-Cos[om*x] + Cos[om*z] - I*(Sin[om*x] + Sin[om*z] - 
            Sin[om*(x + z)])))/Sqrt[3] + 
       (S[oms[1, 3]]*(-Cos[om*x] + Cos[om*z] + I*(Sin[om*x] + Sin[om*z] - 
            Sin[om*(x + z)])))/Sqrt[3] + 
       (S[oms[2, 3]]*(Cos[om*z] - Cos[om*(y + z)] - 
          I*(Sin[om*y] + Sin[om*z] - Sin[om*(y + z)])))/Sqrt[3] + 
       (S[oms[3, 2]]*(Cos[om*z] - Cos[om*(y + z)] + 
          I*(Sin[om*y] + Sin[om*z] - Sin[om*(y + z)])))/Sqrt[3], 
      ((-E^(I*om*x) + E^(I*om*(x - y)))*S[oms[1, 2]])/Sqrt[2] + 
       ((-E^(I*om*x) + E^((-I)*om*z))*S[oms[1, 3]])/Sqrt[2] - 
       ((-1 + E^(I*om*y))*S[oms[2, 3]])/(Sqrt[2]*E^(I*om*z)) + 
       ((-E^((-I)*om*x) + E^(I*om*z))*S[oms[3, 1]])/Sqrt[2] + 
       ((-1 + E^(I*om*y))*S[oms[3, 2]])/(Sqrt[2]*E^(I*om*(y - z))) + 
       (I*Sqrt[2]*S[oms[2, 1]]*Sin[(om*y)/2])/E^(I*om*(x - y/2))}, 
     {(S[oms[2, 1]]*(-Cos[om*x] + Cos[om*(x + y)] - 
          I*(Sin[om*x] + Sin[om*y] - Sin[om*(x + y)])))/Sqrt[3] + 
       (S[oms[1, 2]]*(-Cos[om*x] + Cos[om*(x + y)] + 
          I*(Sin[om*x] + Sin[om*y] - Sin[om*(x + y)])))/Sqrt[3] + 
       (S[oms[1, 3]]*(-Cos[om*x] + Cos[om*z] - I*(Sin[om*x] + Sin[om*z] - 
            Sin[om*(x + z)])))/Sqrt[3] + 
       (S[oms[3, 1]]*(-Cos[om*x] + Cos[om*z] + I*(Sin[om*x] + Sin[om*z] - 
            Sin[om*(x + z)])))/Sqrt[3] + 
       (S[oms[3, 2]]*(Cos[om*z] - Cos[om*(y + z)] - 
          I*(Sin[om*y] + Sin[om*z] - Sin[om*(y + z)])))/Sqrt[3] + 
       (S[oms[2, 3]]*(Cos[om*z] - Cos[om*(y + z)] + 
          I*(Sin[om*y] + Sin[om*z] - Sin[om*(y + z)])))/Sqrt[3], 
      ((3 - 2*Cos[om*x] + Cos[om*y] - 2*Cos[om*(x + y)])*S[oms[1, 2]])/3 + 
       ((3 - 2*Cos[om*x] - 2*Cos[om*z] + Cos[om*(x + z)])*S[oms[1, 3]])/3 + 
       ((3 - 2*Cos[om*x] + Cos[om*y] - 2*Cos[om*(x + y)])*S[oms[2, 1]])/3 + 
       ((3 + Cos[om*y] - 2*Cos[om*z] - 2*Cos[om*(y + z)])*S[oms[2, 3]])/3 + 
       ((3 - 2*Cos[om*x] - 2*Cos[om*z] + Cos[om*(x + z)])*S[oms[3, 1]])/3 + 
       ((3 + Cos[om*y] - 2*Cos[om*z] - 2*Cos[om*(y + z)])*S[oms[3, 2]])/3, 
      ((-2 + E^(I*om*x) + E^(I*om*(x + y)))*S[oms[1, 2]])/
        (Sqrt[6]*E^(I*om*y)) + ((1 + E^(I*om*x)*(-2 + E^(I*om*z)))*
         S[oms[1, 3]])/(Sqrt[6]*E^(I*om*z)) + 
       ((E^((-I)*om*x) + E^((-I)*om*(x - y)) - 2*E^(I*om*y))*S[oms[2, 1]])/
        Sqrt[6] + ((1 + E^(I*om*y) - 2*E^(I*om*(y + z)))*S[oms[2, 3]])/
        (Sqrt[6]*E^(I*om*z)) + ((E^((-I)*om*x) - 2/E^(I*om*(x - z)) + 
          E^(I*om*z))*S[oms[3, 1]])/Sqrt[6] + 
       ((-2 + E^(I*om*z) + E^(I*om*(y + z)))*S[oms[3, 2]])/
        (Sqrt[6]*E^(I*om*y))}, {((-E^((-I)*om*x) + E^(I*om*z))*S[oms[1, 3]])/
        Sqrt[2] + ((-E^(I*om*x) + E^(I*om*(x - y)))*S[oms[2, 1]])/Sqrt[2] + 
       ((-1 + E^(I*om*y))*S[oms[2, 3]])/(Sqrt[2]*E^(I*om*(y - z))) + 
       ((-E^(I*om*x) + E^((-I)*om*z))*S[oms[3, 1]])/Sqrt[2] - 
       ((-1 + E^(I*om*y))*S[oms[3, 2]])/(Sqrt[2]*E^(I*om*z)) + 
       (I*Sqrt[2]*S[oms[1, 2]]*Sin[(om*y)/2])/E^(I*om*(x - y/2)), 
      ((E^((-I)*om*x) + E^((-I)*om*(x - y)) - 2*E^(I*om*y))*S[oms[1, 2]])/
        Sqrt[6] + ((E^((-I)*om*x) - 2/E^(I*om*(x - z)) + E^(I*om*z))*
         S[oms[1, 3]])/Sqrt[6] + ((-2 + E^(I*om*x) + E^(I*om*(x + y)))*
         S[oms[2, 1]])/(Sqrt[6]*E^(I*om*y)) + 
       ((-2/E^(I*om*y) + E^((-I)*om*(y - z)) + E^(I*om*z))*S[oms[2, 3]])/
        Sqrt[6] + ((1 + E^(I*om*x)*(-2 + E^(I*om*z)))*S[oms[3, 1]])/
        (Sqrt[6]*E^(I*om*z)) + ((1 + E^(I*om*y) - 2*E^(I*om*(y + z)))*
         S[oms[3, 2]])/(Sqrt[6]*E^(I*om*z)), S[oms[1, 2]] + S[oms[1, 3]] + 
       S[oms[2, 1]] + S[oms[2, 3]] + S[oms[3, 1]] + S[oms[3, 2]]}};
 
SagnacAEZNoiseMatTM = {{8*Cos[(om*(x + z))/2]^2*S[tm[1, 2]]*Sin[(om*y)/2]^2 + 
       8*Cos[(om*(x - z))/2]^2*S[tm[2, 1]]*Sin[(om*y)/2]^2 + 
       8*Cos[(om*(x - z))/2]^2*S[tm[2, 3]]*Sin[(om*y)/2]^2 + 
       8*Cos[(om*(x + z))/2]^2*S[tm[3, 2]]*Sin[(om*y)/2]^2 + 
       8*Cos[(om*y)/2]^2*S[tm[1, 3]]*Sin[(om*(x + z))/2]^2 + 
       8*Cos[(om*y)/2]^2*S[tm[3, 1]]*Sin[(om*(x + z))/2]^2, 
      ((-2*Cos[om*x] - 2*Cos[om*(x + y)] + 2*Cos[om*(y - z)] + 2*Cos[om*z] - 
          Cos[om*(x - y + z)] + Cos[om*(x + y + z)])*S[tm[1, 3]])/Sqrt[3] + 
       ((-2*Cos[om*x] - 2*Cos[om*(x - y)] + 2*Cos[om*z] + 
          Cos[om*(x - y + z)] + 2*Cos[om*(y + z)] - Cos[om*(x + y + z)])*
         S[tm[3, 1]])/Sqrt[3] + (2*S[tm[2, 1]]*(Cos[om*(x + y)] + 
          Cos[om*(y + z)] - Cos[om*z]*(1 + Sin[om*x]*Sin[om*y]) + 
          Cos[om*x]*(-1 + Sin[om*y]*Sin[om*z])))/Sqrt[3] + 
       (2*S[tm[2, 3]]*(-Cos[om*(x + y)] - Cos[om*(y + z)] + 
          Cos[om*z]*(1 - Sin[om*x]*Sin[om*y]) + Cos[om*x]*
           (1 + Sin[om*y]*Sin[om*z])))/Sqrt[3] + 
       (4*Cos[(om*(x + z))/2]*S[tm[3, 2]]*Sin[(om*y)/2]*
         (-2*Sin[(om*(x - y - z))/2] + Sin[(om*(x - y + z))/2] + 
          Sin[(om*(x + y + z))/2]))/Sqrt[3] - 
       (4*Cos[(om*(x + z))/2]*S[tm[1, 2]]*Sin[(om*y)/2]*
         (2*Sin[(om*(x + y - z))/2] + Sin[(om*(x - y + z))/2] + 
          Sin[(om*(x + y + z))/2]))/Sqrt[3], 
      Sqrt[2]*(-Cos[om*x] + Cos[om*(x - y)] - Cos[om*z] + Cos[om*(y + z)])*
        S[tm[1, 2]] + Sqrt[2]*(-Cos[om*x] - Cos[om*(x - y)] + Cos[om*z] + 
         Cos[om*(y + z)])*S[tm[1, 3]] + Sqrt[2]*(-Cos[om*x] + 
         Cos[om*(x - y)] + Cos[om*(y - z)] - Cos[om*z])*S[tm[2, 1]] + 
       Sqrt[2]*(Cos[om*x] - Cos[om*(x - y)] - Cos[om*(y - z)] + Cos[om*z])*
        S[tm[2, 3]] + Sqrt[2]*(-Cos[om*x] - Cos[om*(x + y)] + 
         Cos[om*(y - z)] + Cos[om*z])*S[tm[3, 1]] + 
       Sqrt[2]*(Cos[om*x] - Cos[om*(x + y)] - Cos[om*(y - z)] + Cos[om*z])*
        S[tm[3, 2]]}, {((2*Cos[om*x] - 2*Cos[om*(x - y)] + 2*Cos[om*z] + 
          Cos[om*(x - y + z)] - 2*Cos[om*(y + z)] - Cos[om*(x + y + z)])*
         S[tm[3, 2]])/Sqrt[3] + (2*S[tm[2, 1]]*(Cos[om*(x + y)] + 
          Cos[om*(y + z)] - Cos[om*z]*(1 + Sin[om*x]*Sin[om*y]) + 
          Cos[om*x]*(-1 + Sin[om*y]*Sin[om*z])))/Sqrt[3] + 
       (2*S[tm[2, 3]]*(-Cos[om*(x + y)] - Cos[om*(y + z)] + 
          Cos[om*z]*(1 - Sin[om*x]*Sin[om*y]) + Cos[om*x]*
           (1 + Sin[om*y]*Sin[om*z])))/Sqrt[3] + 
       (4*Cos[(om*y)/2]*S[tm[1, 3]]*Sin[(om*(x + z))/2]*
         (2*Sin[(om*(x + y - z))/2] + Sin[(om*(x - y + z))/2] - 
          Sin[(om*(x + y + z))/2]))/Sqrt[3] + 
       (4*Cos[(om*y)/2]*S[tm[3, 1]]*Sin[(om*(x + z))/2]*
         (2*Sin[(om*(x - y - z))/2] - Sin[(om*(x - y + z))/2] + 
          Sin[(om*(x + y + z))/2]))/Sqrt[3] - 
       (4*Cos[(om*(x + z))/2]*S[tm[1, 2]]*Sin[(om*y)/2]*
         (2*Sin[(om*(x + y - z))/2] + Sin[(om*(x - y + z))/2] + 
          Sin[(om*(x + y + z))/2]))/Sqrt[3], 
      ((6 - 4*Cos[om*x] + 2*Cos[om*y] - 4*Cos[om*(x + y)] + 
          4*Cos[om*(y - z)] - 4*Cos[om*(x + y - z)] + 4*Cos[om*z] - 
          2*Cos[om*(x + z)] - Cos[om*(x - y + z)] - Cos[om*(x + y + z)])*
         S[tm[1, 2]])/3 + ((6 - 4*Cos[om*x] - 2*Cos[om*y] + 
          4*Cos[om*(x + y)] + 4*Cos[om*(y - z)] - 4*Cos[om*(x + y - z)] - 
          4*Cos[om*z] + 2*Cos[om*(x + z)] - Cos[om*(x - y + z)] - 
          Cos[om*(x + y + z)])*S[tm[1, 3]])/3 + 
       ((6 - 4*Cos[om*x] + 2*Cos[om*y] - 4*Cos[om*(x + y)] - 
          2*Cos[om*(x - z)] - Cos[om*(x - y - z)] - Cos[om*(x + y - z)] + 
          4*Cos[om*z] + 4*Cos[om*(y + z)] - 4*Cos[om*(x + y + z)])*
         S[tm[2, 1]])/3 + ((6 + 4*Cos[om*x] + 2*Cos[om*y] + 
          4*Cos[om*(x + y)] - 2*Cos[om*(x - z)] - Cos[om*(x - y - z)] - 
          Cos[om*(x + y - z)] - 4*Cos[om*z] - 4*Cos[om*(y + z)] - 
          4*Cos[om*(x + y + z)])*S[tm[2, 3]])/3 + 
       ((6 - 4*Cos[om*x] + 4*Cos[om*(x - y)] - 2*Cos[om*y] - 
          4*Cos[om*(x - y - z)] - 4*Cos[om*z] + 2*Cos[om*(x + z)] - 
          Cos[om*(x - y + z)] + 4*Cos[om*(y + z)] - Cos[om*(x + y + z)])*
         S[tm[3, 1]])/3 + ((6 + 4*Cos[om*x] + 4*Cos[om*(x - y)] + 
          2*Cos[om*y] - 4*Cos[om*(x - y - z)] - 4*Cos[om*z] - 
          2*Cos[om*(x + z)] - Cos[om*(x - y + z)] - 4*Cos[om*(y + z)] - 
          Cos[om*(x + y + z)])*S[tm[3, 2]])/3, 
      Sqrt[2/3]*(Cos[om*x] + Cos[om*(x - y)] - 2*Cos[om*y] + 
         2*Cos[om*(x - z)] - Cos[om*z] - Cos[om*(y + z)])*S[tm[1, 2]] + 
       Sqrt[2/3]*(Cos[om*x] - Cos[om*(x - y)] + 2*Cos[om*y] - 
         2*Cos[om*(x - z)] + Cos[om*z] - Cos[om*(y + z)])*S[tm[1, 3]] + 
       Sqrt[2/3]*(Cos[om*x] + Cos[om*(x - y)] - 2*Cos[om*y] - 
         Cos[om*(y - z)] - Cos[om*z] + 2*Cos[om*(x + z)])*S[tm[2, 1]] + 
       Sqrt[2/3]*(-Cos[om*x] - Cos[om*(x - y)] - 2*Cos[om*y] + 
         Cos[om*(y - z)] + Cos[om*z] + 2*Cos[om*(x + z)])*S[tm[2, 3]] + 
       Sqrt[2/3]*(Cos[om*x] + 2*Cos[om*y] - Cos[om*(x + y)] - 
         2*Cos[om*(x - z)] - Cos[om*(y - z)] + Cos[om*z])*S[tm[3, 1]] + 
       Sqrt[2/3]*(-Cos[om*x] - 2*Cos[om*y] - Cos[om*(x + y)] + 
         2*Cos[om*(x - z)] + Cos[om*(y - z)] + Cos[om*z])*S[tm[3, 2]]}, 
     {Sqrt[2]*(-Cos[om*x] + Cos[om*(x - y)] - Cos[om*z] + Cos[om*(y + z)])*
        S[tm[1, 2]] + Sqrt[2]*(-Cos[om*x] - Cos[om*(x - y)] + Cos[om*z] + 
         Cos[om*(y + z)])*S[tm[1, 3]] + Sqrt[2]*(-Cos[om*x] + 
         Cos[om*(x - y)] + Cos[om*(y - z)] - Cos[om*z])*S[tm[2, 1]] + 
       Sqrt[2]*(Cos[om*x] - Cos[om*(x - y)] - Cos[om*(y - z)] + Cos[om*z])*
        S[tm[2, 3]] + Sqrt[2]*(-Cos[om*x] - Cos[om*(x + y)] + 
         Cos[om*(y - z)] + Cos[om*z])*S[tm[3, 1]] + 
       Sqrt[2]*(Cos[om*x] - Cos[om*(x + y)] - Cos[om*(y - z)] + Cos[om*z])*
        S[tm[3, 2]], Sqrt[2/3]*(Cos[om*x] + Cos[om*(x - y)] - 2*Cos[om*y] + 
         2*Cos[om*(x - z)] - Cos[om*z] - Cos[om*(y + z)])*S[tm[1, 2]] + 
       Sqrt[2/3]*(Cos[om*x] - Cos[om*(x - y)] + 2*Cos[om*y] - 
         2*Cos[om*(x - z)] + Cos[om*z] - Cos[om*(y + z)])*S[tm[1, 3]] + 
       Sqrt[2/3]*(Cos[om*x] + Cos[om*(x - y)] - 2*Cos[om*y] - 
         Cos[om*(y - z)] - Cos[om*z] + 2*Cos[om*(x + z)])*S[tm[2, 1]] + 
       Sqrt[2/3]*(-Cos[om*x] - Cos[om*(x - y)] - 2*Cos[om*y] + 
         Cos[om*(y - z)] + Cos[om*z] + 2*Cos[om*(x + z)])*S[tm[2, 3]] + 
       Sqrt[2/3]*(Cos[om*x] + 2*Cos[om*y] - Cos[om*(x + y)] - 
         2*Cos[om*(x - z)] - Cos[om*(y - z)] + Cos[om*z])*S[tm[3, 1]] + 
       Sqrt[2/3]*(-Cos[om*x] - 2*Cos[om*y] - Cos[om*(x + y)] + 
         2*Cos[om*(x - z)] + Cos[om*(y - z)] + Cos[om*z])*S[tm[3, 2]], 
      (2 - 2*Cos[om*(x - y - z)])*S[tm[1, 2]] + (2 - 2*Cos[om*(x - y - z)])*
        S[tm[1, 3]] + (2 - 2*Cos[om*(x - y + z)])*S[tm[2, 1]] + 
       (2 - 2*Cos[om*(x - y + z)])*S[tm[2, 3]] + (2 - 2*Cos[om*(x + y - z)])*
        S[tm[3, 1]] + (2 - 2*Cos[om*(x + y - z)])*S[tm[3, 2]]}} ;


(* ::Section:: *)
(*Michelson variables*)


MichelsonNoiseMatOMS = {{4*S[oms[1, 2]]*Sin[om*y]^2 + 
       4*S[oms[2, 1]]*Sin[om*y]^2 + 4*S[oms[1, 3]]*Sin[om*z]^2 + 
       4*S[oms[3, 1]]*Sin[om*z]^2, -4*E^(I*om*(x - y + z))*S[oms[1, 2]]*
        Sin[om*x]*Sin[om*y] - 4*E^(I*om*(x - y - z))*S[oms[2, 1]]*Sin[om*x]*
        Sin[om*y], -4*E^(I*om*(x + y - z))*S[oms[1, 3]]*Sin[om*x]*Sin[om*z] - 
       4*E^(I*om*(x - y - z))*S[oms[3, 1]]*Sin[om*x]*Sin[om*z]}, 
     {(-4*S[oms[1, 2]]*Sin[om*x]*Sin[om*y])/E^(I*om*(x - y + z)) - 
       (4*S[oms[2, 1]]*Sin[om*x]*Sin[om*y])/E^(I*om*(x - y - z)), 
      4*S[oms[1, 2]]*Sin[om*x]^2 + 4*S[oms[2, 1]]*Sin[om*x]^2 + 
       4*S[oms[2, 3]]*Sin[om*z]^2 + 4*S[oms[3, 2]]*Sin[om*z]^2, 
      -4*E^(I*om*(x + y - z))*S[oms[2, 3]]*Sin[om*y]*Sin[om*z] - 
       (4*S[oms[3, 2]]*Sin[om*y]*Sin[om*z])/E^(I*om*(x - y + z))}, 
     {(-4*S[oms[1, 3]]*Sin[om*x]*Sin[om*z])/E^(I*om*(x + y - z)) - 
       (4*S[oms[3, 1]]*Sin[om*x]*Sin[om*z])/E^(I*om*(x - y - z)), 
      (-4*S[oms[2, 3]]*Sin[om*y]*Sin[om*z])/E^(I*om*(x + y - z)) - 
       4*E^(I*om*(x - y + z))*S[oms[3, 2]]*Sin[om*y]*Sin[om*z], 
      4*S[oms[1, 3]]*Sin[om*x]^2 + 4*S[oms[3, 1]]*Sin[om*x]^2 + 
       4*S[oms[2, 3]]*Sin[om*y]^2 + 4*S[oms[3, 2]]*Sin[om*y]^2}};
 
MichelsonNoiseMatTM = 
    {{-2*(2*Cos[2*om*y] + Cos[2*om*(y - z)] - 4*Cos[om*z]^2 + 
         Cos[2*om*(y + z)])*S[tm[1, 2]] - 2*(-2 - 2*Cos[2*om*y] + 
         Cos[2*om*(y - z)] + 2*Cos[2*om*z] + Cos[2*om*(y + z)])*S[tm[1, 3]] + 
       16*S[tm[2, 1]]*Sin[om*y]^2 + 16*S[tm[3, 1]]*Sin[om*z]^2, 
      -16*E^(I*om*(x - y))*Cos[om*z]*S[tm[1, 2]]*Sin[om*x]*Sin[om*y] - 
       16*E^(I*om*(x - y))*Cos[om*z]*S[tm[2, 1]]*Sin[om*x]*Sin[om*y], 
      -16*E^(I*om*(x - z))*Cos[om*y]*S[tm[1, 3]]*Sin[om*x]*Sin[om*z] - 
       16*E^(I*om*(x - z))*Cos[om*y]*S[tm[3, 1]]*Sin[om*x]*Sin[om*z]}, 
     {(-16*Cos[om*z]*S[tm[1, 2]]*Sin[om*x]*Sin[om*y])/E^(I*om*(x - y)) - 
       (16*Cos[om*z]*S[tm[2, 1]]*Sin[om*x]*Sin[om*y])/E^(I*om*(x - y)), 
      -2*(2*Cos[2*om*x] + Cos[2*om*(x - z)] - 4*Cos[om*z]^2 + 
         Cos[2*om*(x + z)])*S[tm[2, 1]] - 2*(-2 - 2*Cos[2*om*x] + 
         Cos[2*om*(x - z)] + 2*Cos[2*om*z] + Cos[2*om*(x + z)])*S[tm[2, 3]] + 
       16*S[tm[1, 2]]*Sin[om*x]^2 + 16*S[tm[3, 2]]*Sin[om*z]^2, 
      -16*E^(I*om*(y - z))*Cos[om*x]*S[tm[2, 3]]*Sin[om*y]*Sin[om*z] - 
       16*E^(I*om*(y - z))*Cos[om*x]*S[tm[3, 2]]*Sin[om*y]*Sin[om*z]}, 
     {(-16*Cos[om*y]*S[tm[1, 3]]*Sin[om*x]*Sin[om*z])/E^(I*om*(x - z)) - 
       (16*Cos[om*y]*S[tm[3, 1]]*Sin[om*x]*Sin[om*z])/E^(I*om*(x - z)), 
      (-16*Cos[om*x]*S[tm[2, 3]]*Sin[om*y]*Sin[om*z])/E^(I*om*(y - z)) - 
       (16*Cos[om*x]*S[tm[3, 2]]*Sin[om*y]*Sin[om*z])/E^(I*om*(y - z)), 
      -2*(2*Cos[2*om*x] + Cos[2*om*(x - y)] - 4*Cos[om*y]^2 + 
         Cos[2*om*(x + y)])*S[tm[3, 1]] - 2*(-2 - 2*Cos[2*om*x] + 
         Cos[2*om*(x - y)] + 2*Cos[2*om*y] + Cos[2*om*(x + y)])*S[tm[3, 2]] + 
       16*S[tm[1, 3]]*Sin[om*x]^2 + 16*S[tm[2, 3]]*Sin[om*y]^2}};


(* ::Section:: *)
(* Michelson A, E, T variables*)


MichelsonAETNoiseMatOMS = 
    {{(2 - Cos[2*om*x] + Cos[om*y] - Cos[om*(2*x + y)] - Cos[om*(y - 2*z)] + 
         Cos[om*(2*x + y - 2*z)] - Cos[2*om*z])*S[oms[1, 3]] + 
       (2 - Cos[2*om*x] - Cos[om*(2*x - y)] + Cos[om*y] + 
         Cos[om*(2*x - y - 2*z)] - Cos[2*om*z] - Cos[om*(y + 2*z)])*
        S[oms[3, 1]] + 2*S[oms[1, 2]]*Sin[om*y]^2 + 
       2*S[oms[2, 1]]*Sin[om*y]^2 + 2*S[oms[2, 3]]*Sin[om*y]^2 + 
       2*S[oms[3, 2]]*Sin[om*y]^2, 
      ((-1 + E^((2*I)*om*y))*(-1 + E^((2*I)*om*y) - 2*E^(I*om*z) + 
          2*E^(I*om*(2*x + z)))*S[oms[1, 2]])/(2*Sqrt[3]*E^((2*I)*om*y)) + 
       ((-1 + E^((2*I)*om*y))*(-2 + 2*E^((2*I)*om*x) - E^(I*om*z) + 
          E^(I*om*(2*y + z)))*S[oms[2, 1]])/(2*Sqrt[3]*E^(I*om*(2*y + z))) + 
       (2*S[oms[2, 3]]*Sin[om*y]*(((-I)*(-1 + E^((2*I)*om*z)))/
           E^(I*om*(x + y)) + Sin[om*y]))/Sqrt[3] + 
       (S[oms[3, 1]]*(-Cos[2*om*x] + Cos[2*om*z] + (4*I)*Sin[om*x]*
           Sin[om*(x - y - z)]*Sin[om*z]))/Sqrt[3] + 
       (S[oms[1, 3]]*(-Cos[2*om*x] + Cos[2*om*z] + (4*I)*Sin[om*x]*
           Sin[om*(x + y - z)]*Sin[om*z]))/Sqrt[3] + 
       (2*S[oms[3, 2]]*Sin[om*y]*(-Sin[om*(x - y)] + Sin[om*y] + 
          (2*I)*Sin[om*z]*Sin[om*(x - y + z)] + Sin[om*(x - y + 2*z)]))/
        Sqrt[3], ((-1 + E^((2*I)*om*y))*(-1 + E^((2*I)*om*y) + E^(I*om*z) - 
          E^(I*om*(2*x + z)))*S[oms[1, 2]])/(Sqrt[6]*E^((2*I)*om*y)) + 
       ((-1 + E^((2*I)*om*y))*(1 - E^((2*I)*om*x) - E^(I*om*z) + 
          E^(I*om*(2*y + z)))*S[oms[2, 1]])/(Sqrt[6]*E^(I*om*(2*y + z))) + 
       Sqrt[2/3]*S[oms[2, 3]]*Sin[om*y]*((I*(-1 + E^((2*I)*om*z)))/
          E^(I*om*(x + y)) + 2*Sin[om*y]) + Sqrt[2/3]*S[oms[1, 3]]*
        (-Cos[2*om*x] + Cos[2*om*z] + I*(Sin[om*y] - Sin[om*(2*x + y)] - 
           Sin[om*(y - 2*z)] + Sin[om*(2*x + y - 2*z)])) + 
       Sqrt[2/3]*S[oms[3, 1]]*(-Cos[2*om*x] + Cos[2*om*z] + 
         (4*I)*Sin[om*x]*Sin[om*(x - y - z)]*Sin[om*z]) + 
       Sqrt[2/3]*S[oms[3, 2]]*Sin[om*y]*(Sin[om*(x - y)] + 2*Sin[om*y] - 
         (2*I)*Sin[om*z]*Sin[om*(x - y + z)] - Sin[om*(x - y + 2*z)])}, 
     {(-2*S[oms[2, 1]]*Sin[om*y]*(((-I)*(-1 + E^((2*I)*om*x)))/
           E^(I*om*(2*x - y - z)) + Sin[om*y]))/Sqrt[3] + 
       (S[oms[3, 1]]*(-Cos[2*om*x] + Cos[2*om*z] - (4*I)*Sin[om*x]*
           Sin[om*(x - y - z)]*Sin[om*z]))/Sqrt[3] + 
       (2*S[oms[2, 3]]*Sin[om*y]*(Sin[om*y] + Sin[om*(x + y)] - 
          Sin[om*(x + y - 2*z)] + (2*I)*Sin[om*(x + y - z)]*Sin[om*z]))/
        Sqrt[3] + (S[oms[1, 3]]*(-Cos[2*om*x] + Cos[2*om*z] - 
          (4*I)*Sin[om*x]*Sin[om*(x + y - z)]*Sin[om*z]))/Sqrt[3] + 
       (S[oms[1, 2]]*(-1 + Cos[2*om*y] + Cos[om*(2*y - z)] - Cos[om*z] + 
          Cos[om*(2*x + z)] - Cos[om*(2*x - 2*y + z)] + (4*I)*Sin[om*x]*
           Sin[om*y]*Sin[om*(x - y + z)]))/Sqrt[3] + 
       (2*S[oms[3, 2]]*Sin[om*y]*(-Sin[om*(x - y)] + Sin[om*y] - 
          (2*I)*Sin[om*z]*Sin[om*(x - y + z)] + Sin[om*(x - y + 2*z)]))/
        Sqrt[3], ((5 - 4*Cos[2*om*x] - Cos[2*om*y] - 2*Cos[om*(2*y - z)] + 
          2*Cos[om*z] - 2*Cos[om*(2*x + z)] + 2*Cos[om*(2*x - 2*y + z)])*
         S[oms[1, 2]])/3 + ((2 - Cos[2*om*x] - Cos[om*y] + 
          Cos[om*(2*x + y)] + Cos[om*(y - 2*z)] - Cos[om*(2*x + y - 2*z)] - 
          Cos[2*om*z])*S[oms[1, 3]])/3 + 
       ((5 - 4*Cos[2*om*x] - Cos[2*om*y] - 2*Cos[om*(2*x - z)] + 
          2*Cos[om*(2*x - 2*y - z)] + 2*Cos[om*z] - 2*Cos[om*(2*y + z)])*
         S[oms[2, 1]])/3 + ((5 + 2*Cos[om*x] - Cos[2*om*y] - 
          2*Cos[om*(x + 2*y)] - 2*Cos[om*(x - 2*z)] + 
          2*Cos[om*(x + 2*y - 2*z)] - 4*Cos[2*om*z])*S[oms[2, 3]])/3 + 
       ((2 - Cos[2*om*x] + Cos[om*(2*x - y)] - Cos[om*y] - 
          Cos[om*(2*x - y - 2*z)] - Cos[2*om*z] + Cos[om*(y + 2*z)])*
         S[oms[3, 1]])/3 + ((5 + 2*Cos[om*x] - 2*Cos[om*(x - 2*y)] - 
          Cos[2*om*y] - 4*Cos[2*om*z] - 2*Cos[om*(x + 2*z)] + 
          2*Cos[om*(x - 2*y + 2*z)])*S[oms[3, 2]])/3, 
      -1/3*(Sqrt[2]*(-2 + Cos[2*om*x] + Cos[om*y] - Cos[om*(2*x + y)] - 
          Cos[om*(y - 2*z)] + Cos[om*(2*x + y - 2*z)] + Cos[2*om*z])*
         S[oms[1, 3]]) - (Sqrt[2]*(-2 + Cos[2*om*x] - Cos[om*(2*x - y)] + 
          Cos[om*y] + Cos[om*(2*x - y - 2*z)] + Cos[2*om*z] - 
          Cos[om*(y + 2*z)])*S[oms[3, 1]])/3 + 
       (S[oms[2, 1]]*(-2 + 4*Cos[2*om*x] - 2*Cos[2*om*y] - 
          Cos[om*(2*x - z)] + Cos[om*(2*x - 2*y - z)] + Cos[om*z] - 
          Cos[om*(2*y + z)] - (12*I)*Sin[om*x]*Sin[om*y]*
           Sin[om*(x - y - z)]))/(3*Sqrt[2]) + 
       (S[oms[2, 3]]*(-2 + Cos[om*x] - 2*Cos[2*om*y] - Cos[om*(x + 2*y)] - 
          Cos[om*(x - 2*z)] + Cos[om*(x + 2*y - 2*z)] + 4*Cos[2*om*z] + 
          (12*I)*Sin[om*y]*Sin[om*(x + y - z)]*Sin[om*z]))/(3*Sqrt[2]) + 
       (S[oms[1, 2]]*(-2 + 4*Cos[2*om*x] - 2*Cos[2*om*y] - 
          Cos[om*(2*y - z)] + Cos[om*z] - Cos[om*(2*x + z)] + 
          Cos[om*(2*x - 2*y + z)] - (12*I)*Sin[om*x]*Sin[om*y]*
           Sin[om*(x - y + z)]))/(3*Sqrt[2]) + 
       (S[oms[3, 2]]*(-2 + Cos[om*x] - Cos[om*(x - 2*y)] - 2*Cos[2*om*y] + 
          4*Cos[2*om*z] - Cos[om*(x + 2*z)] + Cos[om*(x - 2*y + 2*z)] - 
          (12*I)*Sin[om*y]*Sin[om*z]*Sin[om*(x - y + z)]))/(3*Sqrt[2])}, 
     {Sqrt[2/3]*S[oms[2, 1]]*(((-I)*(-1 + E^((2*I)*om*x)))/
          E^(I*om*(2*x - y - z)) - 2*Sin[om*y])*Sin[om*y] + 
       Sqrt[2/3]*S[oms[2, 3]]*Sin[om*y]*(I*E^(I*om*(x + y - 2*z))*
          (-1 + E^((2*I)*om*z)) + 2*Sin[om*y]) + Sqrt[2/3]*S[oms[3, 1]]*
        (-Cos[2*om*x] + Cos[2*om*z] - (4*I)*Sin[om*x]*Sin[om*(x - y - z)]*
          Sin[om*z]) + Sqrt[2/3]*S[oms[1, 3]]*(-Cos[2*om*x] + Cos[2*om*z] - 
         (4*I)*Sin[om*x]*Sin[om*(x + y - z)]*Sin[om*z]) + 
       (S[oms[1, 2]]*(-2 + 2*Cos[2*om*y] - Cos[om*(2*y - z)] + Cos[om*z] - 
          Cos[om*(2*x + z)] + Cos[om*(2*x - 2*y + z)] - (4*I)*Sin[om*x]*
           Sin[om*y]*Sin[om*(x - y + z)]))/Sqrt[6] + Sqrt[2/3]*S[oms[3, 2]]*
        Sin[om*y]*(Sin[om*(x - y)] + 2*Sin[om*y] + (2*I)*Sin[om*z]*
          Sin[om*(x - y + z)] - Sin[om*(x - y + 2*z)]), 
      -1/3*(Sqrt[2]*(-2 + Cos[2*om*x] + Cos[om*y] - Cos[om*(2*x + y)] - 
          Cos[om*(y - 2*z)] + Cos[om*(2*x + y - 2*z)] + Cos[2*om*z])*
         S[oms[1, 3]]) - (Sqrt[2]*(-2 + Cos[2*om*x] - Cos[om*(2*x - y)] + 
          Cos[om*y] + Cos[om*(2*x - y - 2*z)] + Cos[2*om*z] - 
          Cos[om*(y + 2*z)])*S[oms[3, 1]])/3 + 
       (S[oms[2, 1]]*(-2 + 4*Cos[2*om*x] - 2*Cos[2*om*y] - 
          Cos[om*(2*x - z)] + Cos[om*(2*x - 2*y - z)] + Cos[om*z] - 
          Cos[om*(2*y + z)] + (12*I)*Sin[om*x]*Sin[om*y]*
           Sin[om*(x - y - z)]))/(3*Sqrt[2]) + 
       (S[oms[2, 3]]*(-2 + Cos[om*x] - 2*Cos[2*om*y] - Cos[om*(x + 2*y)] - 
          Cos[om*(x - 2*z)] + Cos[om*(x + 2*y - 2*z)] + 4*Cos[2*om*z] - 
          (12*I)*Sin[om*y]*Sin[om*(x + y - z)]*Sin[om*z]))/(3*Sqrt[2]) + 
       (S[oms[1, 2]]*(-2 + 4*Cos[2*om*x] - 2*Cos[2*om*y] - 
          Cos[om*(2*y - z)] + Cos[om*z] - Cos[om*(2*x + z)] + 
          Cos[om*(2*x - 2*y + z)] + (12*I)*Sin[om*x]*Sin[om*y]*
           Sin[om*(x - y + z)]))/(3*Sqrt[2]) + 
       (S[oms[3, 2]]*(-2 + Cos[om*x] - Cos[om*(x - 2*y)] - 2*Cos[2*om*y] + 
          4*Cos[2*om*z] - Cos[om*(x + 2*z)] + Cos[om*(x - 2*y + 2*z)] + 
          (12*I)*Sin[om*y]*Sin[om*z]*Sin[om*(x - y + z)]))/(3*Sqrt[2]), 
      (-2*(-2 + Cos[2*om*x] + Cos[2*om*y] - Cos[om*(2*y - z)] + Cos[om*z] - 
          Cos[om*(2*x + z)] + Cos[om*(2*x - 2*y + z)])*S[oms[1, 2]])/3 - 
       (2*(-2 + Cos[2*om*x] + Cos[om*y] - Cos[om*(2*x + y)] - 
          Cos[om*(y - 2*z)] + Cos[om*(2*x + y - 2*z)] + Cos[2*om*z])*
         S[oms[1, 3]])/3 - (2*(-2 + Cos[2*om*x] + Cos[2*om*y] - 
          Cos[om*(2*x - z)] + Cos[om*(2*x - 2*y - z)] + Cos[om*z] - 
          Cos[om*(2*y + z)])*S[oms[2, 1]])/3 - 
       (2*(-2 + Cos[om*x] + Cos[2*om*y] - Cos[om*(x + 2*y)] - 
          Cos[om*(x - 2*z)] + Cos[om*(x + 2*y - 2*z)] + Cos[2*om*z])*
         S[oms[2, 3]])/3 - (2*(-2 + Cos[2*om*x] - Cos[om*(2*x - y)] + 
          Cos[om*y] + Cos[om*(2*x - y - 2*z)] + Cos[2*om*z] - 
          Cos[om*(y + 2*z)])*S[oms[3, 1]])/3 - 
       (2*(-2 + Cos[om*x] - Cos[om*(x - 2*y)] + Cos[2*om*y] + Cos[2*om*z] - 
          Cos[om*(x + 2*z)] + Cos[om*(x - 2*y + 2*z)])*S[oms[3, 2]])/3}};
 
MichelsonAETNoiseMatTM = 
    {{(6 - 4*Cos[2*om*x] - 2*Cos[om*(2*x - y)] + 4*Cos[om*y] + 
         2*Cos[2*om*y] - 2*Cos[om*(2*x + y)] + 2*Cos[om*(2*x - y - 2*z)] - 
         2*Cos[om*(y - 2*z)] + 2*Cos[om*(2*x + y - 2*z)] - 
         Cos[2*om*(y - z)] - 2*Cos[2*om*z] - Cos[2*om*(y + z)] - 
         2*Cos[om*(y + 2*z)])*S[tm[1, 3]] + 
       (-2*Cos[2*om*x] - Cos[2*om*(x - y)] - 2*Cos[om*(2*x - y)] + 
         4*Cos[om*y] + 2*Cos[2*om*y] - Cos[2*om*(x + y)] - 
         2*(-3 + Cos[om*(2*x + y)] - Cos[om*(2*x - y - 2*z)] + 
           Cos[om*(y - 2*z)] - Cos[om*(2*x + y - 2*z)] + 2*Cos[2*om*z] + 
           Cos[om*(y + 2*z)]))*S[tm[3, 1]] + 8*Cos[om*z]^2*S[tm[1, 2]]*
        Sin[om*y]^2 + 8*S[tm[2, 1]]*Sin[om*y]^2 + 8*S[tm[2, 3]]*Sin[om*y]^2 + 
       8*Cos[om*x]^2*S[tm[3, 2]]*Sin[om*y]^2, 
      (2*(-1 + E^((2*I)*om*y))*(-1 + E^((2*I)*om*x) - E^(I*om*z) - 
          E^((2*I)*om*z) + E^((2*I)*om*(x + z)) + E^(I*om*(2*y + z)))*
         S[tm[2, 1]])/(Sqrt[3]*E^(I*om*(2*y + z))) - 
       ((4*I)*(-1 - E^(I*om*x) - E^((2*I)*om*x) + E^(I*om*(x + 2*y)) + 
          E^((2*I)*om*z) + E^((2*I)*om*(x + z)))*S[tm[2, 3]]*Sin[om*y])/
        (Sqrt[3]*E^(I*om*(x + y))) - (8*Cos[om*z]*S[tm[1, 2]]*Sin[om*y]*
         ((-I)*Cos[om*(2*x - y)] + I*Cos[om*y] + Sin[om*(2*x - y)] + 
          2*Cos[(om*z)/2]^2*Sin[om*y]))/Sqrt[3] + 
       (4*Cos[om*x]*S[tm[3, 2]]*Sin[om*y]*((2*I)*Cos[om*y] - 
          (2*I)*Cos[om*(y - 2*z)] - Sin[om*(x - y)] + 2*Sin[om*y] + 
          Sin[om*(x + y)] - 2*Sin[om*(y - 2*z)]))/Sqrt[3] - 
       (S[tm[3, 1]]*(2 + 2*Cos[2*om*x] + Cos[2*om*(x - y)] - 2*Cos[2*om*y] + 
          Cos[2*om*(x + y)] - 4*Cos[2*om*z] - (16*I)*Cos[om*y]*Sin[om*x]*
           Sin[om*(x - z)]*Sin[om*z]))/Sqrt[3] + 
       (S[tm[1, 3]]*(2 - 4*Cos[2*om*x] - 2*Cos[2*om*y] + Cos[2*om*(y - z)] + 
          2*Cos[2*om*z] + Cos[2*om*(y + z)] + (16*I)*Cos[om*y]*Sin[om*x]*
           Sin[om*(x - z)]*Sin[om*z]))/Sqrt[3], 
      (Sqrt[2/3]*(-1 + E^((2*I)*om*y))*(1 - E^((2*I)*om*x) - 2*E^(I*om*z) + 
          E^((2*I)*om*z) - E^((2*I)*om*(x + z)) + 2*E^(I*om*(2*y + z)))*
         S[tm[2, 1]])/E^(I*om*(2*y + z)) + 
       ((2*I)*Sqrt[2/3]*(-1 + 2*E^(I*om*x) - E^((2*I)*om*x) - 
          2*E^(I*om*(x + 2*y)) + E^((2*I)*om*z) + E^((2*I)*om*(x + z)))*
         S[tm[2, 3]]*Sin[om*y])/E^(I*om*(x + y)) + 4*Sqrt[2/3]*Cos[om*z]*
        S[tm[1, 2]]*Sin[om*y]*((2*I)*Sin[om*x]*Sin[om*(x - y)] + 
         Sin[om*(2*x - y)] + (1 - 2*Cos[om*z])*Sin[om*y]) + 
       4*Sqrt[2/3]*Cos[om*x]*S[tm[3, 2]]*Sin[om*y]*((-I)*Cos[om*y] + 
         I*Cos[om*(y - 2*z)] - Sin[om*(x - y)] - Sin[om*y] + 
         Sin[om*(x + y)] + Sin[om*(y - 2*z)]) - Sqrt[2/3]*S[tm[3, 1]]*
        (2 + 2*Cos[2*om*x] + Cos[2*om*(x - y)] - 2*Cos[2*om*y] + 
         Cos[2*om*(x + y)] - 4*Cos[2*om*z] - (16*I)*Cos[om*y]*Sin[om*x]*
          Sin[om*(x - z)]*Sin[om*z]) + Sqrt[2/3]*S[tm[1, 3]]*
        (2 - 4*Cos[2*om*x] - 2*Cos[2*om*y] + Cos[2*om*(y - z)] + 
         2*Cos[2*om*z] + Cos[2*om*(y + z)] + (16*I)*Cos[om*y]*Sin[om*x]*
          Sin[om*(x - z)]*Sin[om*z])}, 
     {(-8*Cos[om*z]*S[tm[1, 2]]*Sin[om*y]*((-I)*Cos[om*y] + 
          I*Cos[om*(-2*x + y)] + Sin[om*(2*x - y)] + (1 + Cos[om*z])*
           Sin[om*y]))/Sqrt[3] + (4*Cos[om*x]*S[tm[3, 2]]*Sin[om*y]*
         ((-2*I)*Cos[om*y] + (2*I)*Cos[om*(y - 2*z)] - Sin[om*(x - y)] + 
          2*Sin[om*y] + Sin[om*(x + y)] - 2*Sin[om*(y - 2*z)]))/Sqrt[3] - 
       (4*S[tm[2, 1]]*Sin[om*y]*(I*Cos[om*(2*x - y - z)] - 
          I*Cos[om*(-y + z)] + I*Cos[om*(2*x - y + z)] - I*Cos[om*(y + z)] + 
          2*Sin[om*y] + Sin[om*(2*x - y - z)] + Sin[om*(y - z)] + 
          Sin[om*(2*x - y + z)] + Sin[om*(y + z)]))/Sqrt[3] + 
       (4*S[tm[2, 3]]*Sin[om*y]*((-I)*Cos[om*(-x + y)] - I*Cos[om*(x + y)] + 
          I*Cos[om*(-x + y - 2*z)] + I*Cos[om*(x + y - 2*z)] + 2*Sin[om*y] + 
          Sin[om*(-x + y)] + Sin[om*(x + y)] - Sin[om*(x + y - 2*z)] + 
          Sin[om*(x - y + 2*z)]))/Sqrt[3] + 
       (S[tm[3, 1]]*(-2 - 2*Cos[2*om*x] - Cos[2*om*(x - y)] + 2*Cos[2*om*y] - 
          Cos[2*om*(x + y)] + 4*Cos[2*om*z] + (2*I)*(Sin[om*(2*x - y)] + 
            Sin[om*(2*x + y)] - Sin[om*(2*x - y - 2*z)] + Sin[om*(y - 2*z)] - 
            Sin[om*(2*x + y - 2*z)] - Sin[om*(y + 2*z)])))/Sqrt[3] + 
       (S[tm[1, 3]]*(2 - 4*Cos[2*om*x] - 2*Cos[2*om*y] + Cos[2*om*(y - z)] + 
          2*Cos[2*om*z] + Cos[2*om*(y + z)] + (2*I)*(Sin[om*(2*x - y)] + 
            Sin[om*(2*x + y)] - Sin[om*(2*x - y - 2*z)] + Sin[om*(y - 2*z)] - 
            Sin[om*(2*x + y - 2*z)] - Sin[om*(y + 2*z)])))/Sqrt[3], 
      ((18 - 16*Cos[2*om*x] - 2*Cos[2*om*y] - 4*Cos[om*(2*x - z)] + 
          4*Cos[om*(2*x - 2*y - z)] - Cos[2*om*(y - z)] - 
          4*Cos[om*(2*y - z)] + 8*Cos[om*z] + 2*Cos[2*om*z] - 
          4*Cos[om*(2*x + z)] + 4*Cos[om*(2*x - 2*y + z)] - 
          Cos[2*om*(y + z)] - 4*Cos[om*(2*y + z)])*S[tm[1, 2]])/3 + 
       ((6 - 4*Cos[2*om*x] + 2*Cos[om*(2*x - y)] - 4*Cos[om*y] + 
          2*Cos[2*om*y] + 2*Cos[om*(2*x + y)] - 2*Cos[om*(2*x - y - 2*z)] + 
          2*Cos[om*(y - 2*z)] - 2*Cos[om*(2*x + y - 2*z)] - 
          Cos[2*om*(y - z)] - 2*Cos[2*om*z] - Cos[2*om*(y + z)] + 
          2*Cos[om*(y + 2*z)])*S[tm[1, 3]])/3 - 
       (4*(-3 + 2*Cos[2*om*x] + Cos[2*om*y] + Cos[2*om*(x - z)] + 
          Cos[om*(2*x - z)] - Cos[om*(2*x - 2*y - z)] + Cos[om*(2*y - z)] - 
          2*Cos[om*z] - 2*Cos[2*om*z] + Cos[2*om*(x + z)] + 
          Cos[om*(2*x + z)] - Cos[om*(2*x - 2*y + z)] + Cos[om*(2*y + z)])*
         S[tm[2, 1]])/3 - (4*(-3 - 2*Cos[om*x] - 2*Cos[2*om*x] + 
          Cos[om*(x - 2*y)] + Cos[2*om*y] + Cos[om*(x + 2*y)] + 
          Cos[om*(x - 2*z)] - Cos[om*(x + 2*y - 2*z)] + Cos[2*om*(x - z)] + 
          2*Cos[2*om*z] + Cos[2*om*(x + z)] + Cos[om*(x + 2*z)] - 
          Cos[om*(x - 2*y + 2*z)])*S[tm[2, 3]])/3 + 
       ((-2*Cos[2*om*x] - Cos[2*om*(x - y)] + 2*Cos[om*(2*x - y)] - 
          4*Cos[om*y] + 2*Cos[2*om*y] - Cos[2*om*(x + y)] + 
          2*(3 + Cos[om*(2*x + y)] - Cos[om*(2*x - y - 2*z)] + 
            Cos[om*(y - 2*z)] - Cos[om*(2*x + y - 2*z)] - 2*Cos[2*om*z] + 
            Cos[om*(y + 2*z)]))*S[tm[3, 1]])/3 + 
       ((16*Cos[om*x] + 4*Cos[2*om*x] - 2*(-18 + 4*Cos[om*(x - 2*y)] + 
            Cos[2*om*(x - y)] + 2*Cos[2*om*y] + Cos[2*om*(x + y)] + 
            4*Cos[om*(x + 2*y)] + 4*Cos[om*(x - 2*z)] - 
            4*Cos[om*(x + 2*y - 2*z)] + 16*Cos[2*om*z] + 
            4*Cos[om*(x + 2*z)] - 4*Cos[om*(x - 2*y + 2*z)]))*S[tm[3, 2]])/6, 
      -1/3*(Sqrt[2]*(-6 + 4*Cos[2*om*x] - 2*Cos[om*(2*x - y)] + 4*Cos[om*y] - 
          2*Cos[2*om*y] - 2*Cos[om*(2*x + y)] + 2*Cos[om*(2*x - y - 2*z)] - 
          2*Cos[om*(y - 2*z)] + 2*Cos[om*(2*x + y - 2*z)] + 
          Cos[2*om*(y - z)] + 2*Cos[2*om*z] + Cos[2*om*(y + z)] - 
          2*Cos[om*(y + 2*z)])*S[tm[1, 3]]) - 
       (Sqrt[2]*(2*Cos[2*om*x] + Cos[2*om*(x - y)] - 2*Cos[om*(2*x - y)] + 
          4*Cos[om*y] - 2*Cos[2*om*y] + Cos[2*om*(x + y)] - 
          2*(3 + Cos[om*(2*x + y)] - Cos[om*(2*x - y - 2*z)] + 
            Cos[om*(y - 2*z)] - Cos[om*(2*x + y - 2*z)] - 2*Cos[2*om*z] + 
            Cos[om*(y + 2*z)]))*S[tm[3, 1]])/3 + 
       (Sqrt[2]*S[tm[2, 1]]*(4*Cos[2*om*x] - 4*Cos[2*om*y] + 
          2*Cos[2*om*(x - z)] - Cos[om*(2*x - z)] + Cos[om*(2*x - 2*y - z)] - 
          Cos[om*(2*y - z)] - 4*Cos[2*om*z] + 2*Cos[2*om*(x + z)] - 
          Cos[om*(2*x + z)] + Cos[om*(2*x - 2*y + z)] - Cos[om*(2*y + z)] + 
          Cos[om*z]*(2 - (24*I)*Sin[om*x]*Sin[om*(x - y)]*Sin[om*y])))/3 + 
       S[tm[1, 2]]*((8*Sqrt[2]*Cos[2*om*x])/3 - 
         (Sqrt[2]*(6 + 2*Cos[2*om*y] + Cos[om*(2*x - z)] - 
            Cos[om*(2*x - 2*y - z)] + Cos[2*om*(y - z)] + Cos[om*(2*y - z)] - 
            2*Cos[2*om*z] + Cos[om*(2*x + z)] - Cos[om*(2*x - 2*y + z)] + 
            Cos[2*om*(y + z)] + Cos[om*(2*y + z)] + Cos[om*z]*
             (-2 + (24*I)*Sin[om*x]*Sin[om*(x - y)]*Sin[om*y])))/3) - 
       (Sqrt[2]*S[tm[2, 3]]*(-2*Cos[om*x] + 4*Cos[2*om*x] + 
          Cos[om*(x - 2*y)] + 4*Cos[2*om*y] + Cos[om*(x + 2*y)] + 
          Cos[om*(x - 2*z)] - Cos[om*(x + 2*y - 2*z)] - 2*Cos[2*om*(x - z)] - 
          4*Cos[2*om*z] - 2*Cos[2*om*(x + z)] + Cos[om*(x + 2*z)] - 
          Cos[om*(x - 2*y + 2*z)] - (3*I)*(Sin[om*(x - 2*y)] - 
            Sin[om*(x + 2*y)] - Sin[om*(x - 2*z)] + Sin[om*(x + 2*y - 2*z)] + 
            Sin[om*(x + 2*z)] - Sin[om*(x - 2*y + 2*z)])))/3 + 
       (Sqrt[2]*S[tm[3, 2]]*(-6 + 2*Cos[om*x] + 2*Cos[2*om*x] - 
          Cos[om*(x - 2*y)] - Cos[2*om*(x - y)] - 2*Cos[2*om*y] - 
          Cos[2*om*(x + y)] - Cos[om*(x + 2*y)] - Cos[om*(x - 2*z)] + 
          Cos[om*(x + 2*y - 2*z)] + 8*Cos[2*om*z] - Cos[om*(x + 2*z)] + 
          Cos[om*(x - 2*y + 2*z)] + (3*I)*(Sin[om*(x - 2*y)] - 
            Sin[om*(x + 2*y)] - Sin[om*(x - 2*z)] + Sin[om*(x + 2*y - 2*z)] + 
            Sin[om*(x + 2*z)] - Sin[om*(x - 2*y + 2*z)])))/3}, 
     {4*Sqrt[2/3]*Cos[om*z]*S[tm[1, 2]]*Sin[om*y]*(I*Cos[om*(2*x - y)] - 
         I*Cos[om*y] + Sin[om*(2*x - y)] + (1 - 2*Cos[om*z])*Sin[om*y]) + 
       2*Sqrt[2/3]*S[tm[2, 3]]*Sin[om*y]*(I*Cos[om*(-x + y)] + 
         I*Cos[om*(x + y)] - I*Cos[om*(-x + y - 2*z)] - 
         I*Cos[om*(x + y - 2*z)] + Sin[om*(x - y)] + 4*Sin[om*y] - 
         Sin[om*(x + y)] + Sin[om*(-x + y - 2*z)] + Sin[om*(x + y - 2*z)]) + 
       2*Sqrt[2/3]*Cos[om*x]*S[tm[3, 2]]*
        (2*Sin[om*y]*(-Sin[om*(x - y)] - Sin[om*y] + Sin[om*(x + y)] + 
           Sin[om*(y - 2*z)]) + I*(Sin[2*om*y] - Sin[2*om*z] + 
           Sin[2*om*(-y + z)])) + 2*Sqrt[2/3]*S[tm[2, 1]]*Sin[om*y]*
        ((-I)*Cos[om*(y - z)] + I*Cos[om*(-2*x + y - z)] - 
         I*Cos[om*(y + z)] + I*Cos[om*(-2*x + y + z)] - 4*Sin[om*y] + 
         Sin[om*(y - z)] + Sin[om*(2*x - y + z)] + Sin[om*(y + z)] - 
         Sin[om*(-2*x + y + z)]) + Sqrt[2/3]*S[tm[3, 1]]*
        (-2 - 2*Cos[2*om*x] - Cos[2*om*(x - y)] + 2*Cos[2*om*y] - 
         Cos[2*om*(x + y)] + 4*Cos[2*om*z] + (2*I)*(Sin[om*(2*x - y)] + 
           Sin[om*(2*x + y)] - Sin[om*(2*x - y - 2*z)] + Sin[om*(y - 2*z)] - 
           Sin[om*(2*x + y - 2*z)] - Sin[om*(y + 2*z)])) + 
       Sqrt[2/3]*S[tm[1, 3]]*(2 - 4*Cos[2*om*x] - 2*Cos[2*om*y] + 
         Cos[2*om*(y - z)] + 2*Cos[2*om*z] + Cos[2*om*(y + z)] + 
         (2*I)*(Sin[om*(2*x - y)] + Sin[om*(2*x + y)] - 
           Sin[om*(2*x - y - 2*z)] + Sin[om*(y - 2*z)] - 
           Sin[om*(2*x + y - 2*z)] - Sin[om*(y + 2*z)])), 
      -1/3*(Sqrt[2]*(-6 + 4*Cos[2*om*x] - 2*Cos[om*(2*x - y)] + 4*Cos[om*y] - 
          2*Cos[2*om*y] - 2*Cos[om*(2*x + y)] + 2*Cos[om*(2*x - y - 2*z)] - 
          2*Cos[om*(y - 2*z)] + 2*Cos[om*(2*x + y - 2*z)] + 
          Cos[2*om*(y - z)] + 2*Cos[2*om*z] + Cos[2*om*(y + z)] - 
          2*Cos[om*(y + 2*z)])*S[tm[1, 3]]) - 
       (Sqrt[2]*(2*Cos[2*om*x] + Cos[2*om*(x - y)] - 2*Cos[om*(2*x - y)] + 
          4*Cos[om*y] - 2*Cos[2*om*y] + Cos[2*om*(x + y)] - 
          2*(3 + Cos[om*(2*x + y)] - Cos[om*(2*x - y - 2*z)] + 
            Cos[om*(y - 2*z)] - Cos[om*(2*x + y - 2*z)] - 2*Cos[2*om*z] + 
            Cos[om*(y + 2*z)]))*S[tm[3, 1]])/3 + 
       (Sqrt[2]*S[tm[2, 1]]*(4*Cos[2*om*x] - 4*Cos[2*om*y] + 
          2*Cos[2*om*(x - z)] - Cos[om*(2*x - z)] + Cos[om*(2*x - 2*y - z)] - 
          Cos[om*(2*y - z)] + 2*Cos[om*z] - 4*Cos[2*om*z] + 
          2*Cos[2*om*(x + z)] - Cos[om*(2*x + z)] + Cos[om*(2*x - 2*y + z)] - 
          Cos[om*(2*y + z)] + (3*I)*(-2*Cos[om*(x + y - z)]*Sin[om*(x - y)] + 
            Sin[om*(2*x - 2*y - z)] - Sin[om*(2*x + z)] + 
            Sin[om*(2*x - 2*y + z)] + Sin[om*(2*y + z)])))/3 + 
       (Sqrt[2]*S[tm[1, 2]]*(-6 + 8*Cos[2*om*x] - 2*Cos[2*om*y] - 
          Cos[om*(2*x - z)] - Cos[2*om*(y - z)] - Cos[om*(2*y - z)] + 
          2*Cos[om*z] + 2*Cos[2*om*z] - Cos[om*(2*x + z)] + 
          Cos[om*(2*x - 2*y + z)] - Cos[2*om*(y + z)] - Cos[om*(2*y + z)] + 
          Cos[om*(-2*x + 2*y + z)] + (3*I)*(-Sin[om*(2*x - z)] + 
            Sin[om*(2*y - z)] - Sin[om*(2*x + z)] + Sin[om*(2*x - 2*y + z)] + 
            Sin[om*(2*y + z)] - Sin[om*(-2*x + 2*y + z)])))/3 - 
       (Sqrt[2]*S[tm[2, 3]]*(-2*Cos[om*x] + 4*Cos[2*om*x] + 
          Cos[om*(x - 2*y)] + 4*Cos[2*om*y] + Cos[om*(x + 2*y)] + 
          Cos[om*(x - 2*z)] - Cos[om*(x + 2*y - 2*z)] - 2*Cos[2*om*(x - z)] - 
          4*Cos[2*om*z] - 2*Cos[2*om*(x + z)] + Cos[om*(x + 2*z)] - 
          Cos[om*(x - 2*y + 2*z)] + (3*I)*(Sin[om*(x - 2*y)] - 
            Sin[om*(x + 2*y)] - Sin[om*(x - 2*z)] + Sin[om*(x + 2*y - 2*z)] + 
            Sin[om*(x + 2*z)] - Sin[om*(x - 2*y + 2*z)])))/3 + 
       (Sqrt[2]*S[tm[3, 2]]*(-6 + 2*Cos[om*x] + 2*Cos[2*om*x] - 
          Cos[om*(x - 2*y)] - Cos[2*om*(x - y)] - 2*Cos[2*om*y] - 
          Cos[2*om*(x + y)] - Cos[om*(x + 2*y)] - Cos[om*(x - 2*z)] + 
          Cos[om*(x + 2*y - 2*z)] + 8*Cos[2*om*z] - Cos[om*(x + 2*z)] + 
          Cos[om*(x - 2*y + 2*z)] + (3*I)*(-Sin[om*(x - 2*y)] + 
            Sin[om*(x + 2*y)] + Sin[om*(x - 2*z)] - Sin[om*(x + 2*y - 2*z)] - 
            Sin[om*(x + 2*z)] + Sin[om*(x - 2*y + 2*z)])))/3, 
      (-2*(-6 + 4*Cos[2*om*x] + 2*Cos[2*om*y] - 2*Cos[om*(2*x - z)] + 
          2*Cos[om*(2*x - 2*y - z)] + Cos[2*om*(y - z)] - 
          2*Cos[om*(2*y - z)] + 4*Cos[om*z] - 2*Cos[2*om*z] - 
          2*Cos[om*(2*x + z)] + 2*Cos[om*(2*x - 2*y + z)] + 
          Cos[2*om*(y + z)] - 2*Cos[om*(2*y + z)])*S[tm[1, 2]])/3 - 
       (2*(-6 + 4*Cos[2*om*x] - 2*Cos[om*(2*x - y)] + 4*Cos[om*y] - 
          2*Cos[2*om*y] - 2*Cos[om*(2*x + y)] + 2*Cos[om*(2*x - y - 2*z)] - 
          2*Cos[om*(y - 2*z)] + 2*Cos[om*(2*x + y - 2*z)] + 
          Cos[2*om*(y - z)] + 2*Cos[2*om*z] + Cos[2*om*(y + z)] - 
          2*Cos[om*(y + 2*z)])*S[tm[1, 3]])/3 - 
       (2*(2*Cos[2*om*x] + 4*Cos[2*om*y] + Cos[2*om*(x - z)] - 
          2*Cos[om*(2*x - z)] + 2*Cos[om*(2*x - 2*y - z)] - 
          2*Cos[om*(2*y - z)] + 4*Cos[om*z] - 2*Cos[2*om*z] + 
          Cos[2*om*(x + z)] - 2*(3 + Cos[om*(2*x + z)] - 
            Cos[om*(2*x - 2*y + z)] + Cos[om*(2*y + z)]))*S[tm[2, 1]])/3 - 
       (2*(-6 + 4*Cos[om*x] - 2*Cos[2*om*x] - 2*Cos[om*(x - 2*y)] + 
          4*Cos[2*om*y] - 2*Cos[om*(x + 2*y)] - 2*Cos[om*(x - 2*z)] + 
          2*Cos[om*(x + 2*y - 2*z)] + Cos[2*om*(x - z)] + 2*Cos[2*om*z] + 
          Cos[2*om*(x + z)] - 2*Cos[om*(x + 2*z)] + 
          2*Cos[om*(x - 2*y + 2*z)])*S[tm[2, 3]])/3 - 
       (2*(2*Cos[2*om*x] + Cos[2*om*(x - y)] - 2*Cos[om*(2*x - y)] + 
          4*Cos[om*y] - 2*Cos[2*om*y] + Cos[2*om*(x + y)] - 
          2*(3 + Cos[om*(2*x + y)] - Cos[om*(2*x - y - 2*z)] + 
            Cos[om*(y - 2*z)] - Cos[om*(2*x + y - 2*z)] - 2*Cos[2*om*z] + 
            Cos[om*(y + 2*z)]))*S[tm[3, 1]])/3 - 
       (2*(4*Cos[om*x] - 2*Cos[2*om*x] - 2*Cos[om*(x - 2*y)] + 
          Cos[2*om*(x - y)] + 2*Cos[2*om*y] + Cos[2*om*(x + y)] - 
          2*(3 + Cos[om*(x + 2*y)] + Cos[om*(x - 2*z)] - 
            Cos[om*(x + 2*y - 2*z)] - 2*Cos[2*om*z] + Cos[om*(x + 2*z)] - 
            Cos[om*(x - 2*y + 2*z)]))*S[tm[3, 2]])/3}};


(* ::Section:: *)
(*Michelson A, E + \[Zeta] variables*)


MichelsonAEZNoiseMatOMS = 
    {{(2 - Cos[2*om*x] + Cos[om*y] - Cos[om*(2*x + y)] - Cos[om*(y - 2*z)] + 
         Cos[om*(2*x + y - 2*z)] - Cos[2*om*z])*S[oms[1, 3]] + 
       (2 - Cos[2*om*x] - Cos[om*(2*x - y)] + Cos[om*y] + 
         Cos[om*(2*x - y - 2*z)] - Cos[2*om*z] - Cos[om*(y + 2*z)])*
        S[oms[3, 1]] + 2*S[oms[1, 2]]*Sin[om*y]^2 + 
       2*S[oms[2, 1]]*Sin[om*y]^2 + 2*S[oms[2, 3]]*Sin[om*y]^2 + 
       2*S[oms[3, 2]]*Sin[om*y]^2, 
      ((-1 + E^((2*I)*om*y))*(-1 + E^((2*I)*om*y) - 2*E^(I*om*z) + 
          2*E^(I*om*(2*x + z)))*S[oms[1, 2]])/(2*Sqrt[3]*E^((2*I)*om*y)) + 
       ((-1 + E^((2*I)*om*y))*(-2 + 2*E^((2*I)*om*x) - E^(I*om*z) + 
          E^(I*om*(2*y + z)))*S[oms[2, 1]])/(2*Sqrt[3]*E^(I*om*(2*y + z))) + 
       (2*S[oms[2, 3]]*Sin[om*y]*(((-I)*(-1 + E^((2*I)*om*z)))/
           E^(I*om*(x + y)) + Sin[om*y]))/Sqrt[3] + 
       (S[oms[3, 1]]*(-Cos[2*om*x] + Cos[2*om*z] + (4*I)*Sin[om*x]*
           Sin[om*(x - y - z)]*Sin[om*z]))/Sqrt[3] + 
       (S[oms[1, 3]]*(-Cos[2*om*x] + Cos[2*om*z] + (4*I)*Sin[om*x]*
           Sin[om*(x + y - z)]*Sin[om*z]))/Sqrt[3] + 
       (2*S[oms[3, 2]]*Sin[om*y]*(-Sin[om*(x - y)] + Sin[om*y] + 
          (2*I)*Sin[om*z]*Sin[om*(x - y + z)] + Sin[om*(x - y + 2*z)]))/
        Sqrt[3], ((-E^(I*om*x) - E^(I*om*(x - y)) + E^((-I)*om*(x + y)) + 
          E^(I*om*(x - 2*z)))*S[oms[1, 3]])/Sqrt[2] - 
       I*Sqrt[2]*E^(I*om*(x - y))*S[oms[1, 2]]*Sin[om*y] - 
       (I*Sqrt[2]*S[oms[2, 3]]*Sin[om*y])/E^(I*om*x) + 
       (I*Sqrt[2]*S[oms[3, 2]]*Sin[om*y])/E^(I*om*(y - z)) + 
       Sqrt[2]*S[oms[2, 1]]*Sin[om*y]*(I*Cos[om*z] + Sin[om*z]) + 
       (I*Sqrt[2]*S[oms[3, 1]]*(Sin[om*x]/E^(I*om*(x - y - z)) + Sin[om*z]))/
        E^(I*om*y)}, {(-2*S[oms[2, 1]]*Sin[om*y]*
         (((-I)*(-1 + E^((2*I)*om*x)))/E^(I*om*(2*x - y - z)) + Sin[om*y]))/
        Sqrt[3] + (S[oms[3, 1]]*(-Cos[2*om*x] + Cos[2*om*z] - 
          (4*I)*Sin[om*x]*Sin[om*(x - y - z)]*Sin[om*z]))/Sqrt[3] + 
       (2*S[oms[2, 3]]*Sin[om*y]*(Sin[om*y] + Sin[om*(x + y)] - 
          Sin[om*(x + y - 2*z)] + (2*I)*Sin[om*(x + y - z)]*Sin[om*z]))/
        Sqrt[3] + (S[oms[1, 3]]*(-Cos[2*om*x] + Cos[2*om*z] - 
          (4*I)*Sin[om*x]*Sin[om*(x + y - z)]*Sin[om*z]))/Sqrt[3] + 
       (S[oms[1, 2]]*(-1 + Cos[2*om*y] + Cos[om*(2*y - z)] - Cos[om*z] + 
          Cos[om*(2*x + z)] - Cos[om*(2*x - 2*y + z)] + (4*I)*Sin[om*x]*
           Sin[om*y]*Sin[om*(x - y + z)]))/Sqrt[3] + 
       (2*S[oms[3, 2]]*Sin[om*y]*(-Sin[om*(x - y)] + Sin[om*y] - 
          (2*I)*Sin[om*z]*Sin[om*(x - y + z)] + Sin[om*(x - y + 2*z)]))/
        Sqrt[3], ((5 - 4*Cos[2*om*x] - Cos[2*om*y] - 2*Cos[om*(2*y - z)] + 
          2*Cos[om*z] - 2*Cos[om*(2*x + z)] + 2*Cos[om*(2*x - 2*y + z)])*
         S[oms[1, 2]])/3 + ((2 - Cos[2*om*x] - Cos[om*y] + 
          Cos[om*(2*x + y)] + Cos[om*(y - 2*z)] - Cos[om*(2*x + y - 2*z)] - 
          Cos[2*om*z])*S[oms[1, 3]])/3 + 
       ((5 - 4*Cos[2*om*x] - Cos[2*om*y] - 2*Cos[om*(2*x - z)] + 
          2*Cos[om*(2*x - 2*y - z)] + 2*Cos[om*z] - 2*Cos[om*(2*y + z)])*
         S[oms[2, 1]])/3 + ((5 + 2*Cos[om*x] - Cos[2*om*y] - 
          2*Cos[om*(x + 2*y)] - 2*Cos[om*(x - 2*z)] + 
          2*Cos[om*(x + 2*y - 2*z)] - 4*Cos[2*om*z])*S[oms[2, 3]])/3 + 
       ((2 - Cos[2*om*x] + Cos[om*(2*x - y)] - Cos[om*y] - 
          Cos[om*(2*x - y - 2*z)] - Cos[2*om*z] + Cos[om*(y + 2*z)])*
         S[oms[3, 1]])/3 + ((5 + 2*Cos[om*x] - 2*Cos[om*(x - 2*y)] - 
          Cos[2*om*y] - 4*Cos[2*om*z] - 2*Cos[om*(x + 2*z)] + 
          2*Cos[om*(x - 2*y + 2*z)])*S[oms[3, 2]])/3, 
      ((E^(I*om*x) - E^(I*om*(x - y)) + E^((-I)*om*(x + y)) - 
          E^(I*om*(x - 2*z)))*S[oms[1, 3]])/Sqrt[6] + 
       ((-E^((-I)*om*(x - y)) - 2*E^(I*om*y) + E^((-I)*om*(x + y)) + 
          2*E^(I*om*(y - 2*z)))*S[oms[2, 3]])/Sqrt[6] + 
       ((2/E^(I*om*(x - z)) - E^((-I)*om*(2*y - z)) + E^(I*om*z) - 
          2/E^(I*om*(x + z)))*S[oms[3, 2]])/Sqrt[6] + 
       (I*Sqrt[2/3]*S[oms[1, 2]]*(2*Sin[om*x] + E^(I*om*(x - y + z))*
           Sin[om*y]))/E^(I*om*z) + (I*Sqrt[2/3]*S[oms[3, 1]]*
         (Sin[om*x]/E^(I*om*(x - y - z)) - Sin[om*z]))/E^(I*om*y) - 
       Sqrt[2/3]*S[oms[2, 1]]*(-Cos[om*(2*x - y)] + Cos[om*y] + 
         I*Sin[om*(2*x - y)] + Sin[om*y]*(I*(1 + Cos[om*z]) + Sin[om*z]))}, 
     {((-1 - E^(I*om*y) + E^(I*om*(2*x + y)) + E^((2*I)*om*z))*S[oms[1, 3]])/
        (Sqrt[2]*E^(I*om*x)) - ((-1 + E^((2*I)*om*x) - E^(I*om*y) + 
          E^(I*om*(y + 2*z)))*S[oms[3, 1]])/(Sqrt[2]*E^(I*om*z)) + 
       (I*Sqrt[2]*S[oms[1, 2]]*Sin[om*y])/E^(I*om*(x - y)) - 
       I*Sqrt[2]*E^(I*om*z)*S[oms[2, 1]]*Sin[om*y] + I*Sqrt[2]*E^(I*om*x)*
        S[oms[2, 3]]*Sin[om*y] - I*Sqrt[2]*E^(I*om*(y - z))*S[oms[3, 2]]*
        Sin[om*y], -(((-1 + E^((2*I)*om*y) - 2*E^(I*om*z) + 
           2*E^(I*om*(2*x + z)))*S[oms[1, 2]])/(Sqrt[6]*E^(I*om*x))) - 
       ((-1 + E^(I*om*y) - E^(I*om*(2*x + y)) + E^((2*I)*om*z))*S[oms[1, 3]])/
        (Sqrt[6]*E^(I*om*x)) + ((-2 + 2*E^((2*I)*om*x) - E^(I*om*z) + 
          E^(I*om*(2*y + z)))*S[oms[2, 1]])/(Sqrt[6]*E^(I*om*y)) + 
       ((-2 - E^(I*om*x) + E^(I*om*(x + 2*y)) + 2*E^((2*I)*om*z))*
         S[oms[2, 3]])/(Sqrt[6]*E^(I*om*y)) - 
       ((-1 + E^((2*I)*om*x) + E^(I*om*y) - E^(I*om*(y + 2*z)))*S[oms[3, 1]])/
        (Sqrt[6]*E^(I*om*z)) + ((1 + 2*E^(I*om*x) - E^((2*I)*om*y) - 
          2*E^(I*om*(x + 2*z)))*S[oms[3, 2]])/(Sqrt[6]*E^(I*om*z)), 
      S[oms[1, 2]] + S[oms[1, 3]] + S[oms[2, 1]] + S[oms[2, 3]] + 
       S[oms[3, 1]] + S[oms[3, 2]]}};
 
MichelsonAEZNoiseMatTM = 
    {{(6 - 4*Cos[2*om*x] - 2*Cos[om*(2*x - y)] + 4*Cos[om*y] + 
         2*Cos[2*om*y] - 2*Cos[om*(2*x + y)] + 2*Cos[om*(2*x - y - 2*z)] - 
         2*Cos[om*(y - 2*z)] + 2*Cos[om*(2*x + y - 2*z)] - 
         Cos[2*om*(y - z)] - 2*Cos[2*om*z] - Cos[2*om*(y + z)] - 
         2*Cos[om*(y + 2*z)])*S[tm[1, 3]] + 
       (-2*Cos[2*om*x] - Cos[2*om*(x - y)] - 2*Cos[om*(2*x - y)] + 
         4*Cos[om*y] + 2*Cos[2*om*y] - Cos[2*om*(x + y)] - 
         2*(-3 + Cos[om*(2*x + y)] - Cos[om*(2*x - y - 2*z)] + 
           Cos[om*(y - 2*z)] - Cos[om*(2*x + y - 2*z)] + 2*Cos[2*om*z] + 
           Cos[om*(y + 2*z)]))*S[tm[3, 1]] + 8*Cos[om*z]^2*S[tm[1, 2]]*
        Sin[om*y]^2 + 8*S[tm[2, 1]]*Sin[om*y]^2 + 8*S[tm[2, 3]]*Sin[om*y]^2 + 
       8*Cos[om*x]^2*S[tm[3, 2]]*Sin[om*y]^2, 
      (2*(-1 + E^((2*I)*om*y))*(-1 + E^((2*I)*om*x) - E^(I*om*z) - 
          E^((2*I)*om*z) + E^((2*I)*om*(x + z)) + E^(I*om*(2*y + z)))*
         S[tm[2, 1]])/(Sqrt[3]*E^(I*om*(2*y + z))) - 
       ((4*I)*(-1 - E^(I*om*x) - E^((2*I)*om*x) + E^(I*om*(x + 2*y)) + 
          E^((2*I)*om*z) + E^((2*I)*om*(x + z)))*S[tm[2, 3]]*Sin[om*y])/
        (Sqrt[3]*E^(I*om*(x + y))) - (8*Cos[om*z]*S[tm[1, 2]]*Sin[om*y]*
         ((-I)*Cos[om*(2*x - y)] + I*Cos[om*y] + Sin[om*(2*x - y)] + 
          2*Cos[(om*z)/2]^2*Sin[om*y]))/Sqrt[3] + 
       (4*Cos[om*x]*S[tm[3, 2]]*Sin[om*y]*((2*I)*Cos[om*y] - 
          (2*I)*Cos[om*(y - 2*z)] - Sin[om*(x - y)] + 2*Sin[om*y] + 
          Sin[om*(x + y)] - 2*Sin[om*(y - 2*z)]))/Sqrt[3] - 
       (S[tm[3, 1]]*(2 + 2*Cos[2*om*x] + Cos[2*om*(x - y)] - 2*Cos[2*om*y] + 
          Cos[2*om*(x + y)] - 4*Cos[2*om*z] - (16*I)*Cos[om*y]*Sin[om*x]*
           Sin[om*(x - z)]*Sin[om*z]))/Sqrt[3] + 
       (S[tm[1, 3]]*(2 - 4*Cos[2*om*x] - 2*Cos[2*om*y] + Cos[2*om*(y - z)] + 
          2*Cos[2*om*z] + Cos[2*om*(y + z)] + (16*I)*Cos[om*y]*Sin[om*x]*
           Sin[om*(x - z)]*Sin[om*z]))/Sqrt[3], 
      ((-E^(I*om*x) - E^(I*om*(x - 2*y)) - 2*E^(I*om*(x - y)) + 
          2/E^(I*om*(x + y)) + E^(I*om*(x - 2*z)) + E^((-I)*om*(y - z)) - 
          E^(I*om*(y - z)) + 2*E^(I*om*z) - E^((-I)*om*(y + z)) + 
          E^(I*om*(y + z)) - 2*E^((-2*I)*om*x + I*om*z) + 
          E^(I*om*(x - 2*(y + z))))*S[tm[1, 3]])/Sqrt[2] + 
       ((-2*E^(I*om*x) + E^((-I)*om*(x - y)) - E^(I*om*(x - y)) + 
          E^((-I)*om*(x + y)) - E^(I*om*(x + y)) + 2*E^(I*om*(x - 2*z)) + 
          2/E^(I*om*(y - z)) + E^(I*om*z) - 2/E^(I*om*(y + z)) - 
          E^((-2*I)*om*x + I*om*z) + E^((-2*I)*om*y + I*om*z) - 
          E^((-2*I)*om*(x + y) + I*om*z))*S[tm[3, 1]])/Sqrt[2] - 
       (2*I)*Sqrt[2]*(-1 + E^(I*om*(x - y - z)))*Cos[om*z]*S[tm[1, 2]]*
        Sin[om*y] + 2*Sqrt[2]*(-I + I/E^(I*om*(x + y - z)))*Cos[om*x]*
        S[tm[3, 2]]*Sin[om*y] + (4*Sqrt[2]*S[tm[2, 1]]*Sin[om*y]*
         Sin[(om*(x - y + z))/2])/E^((I/2)*om*(-x + y + z)) - 
       (4*Sqrt[2]*S[tm[2, 3]]*Sin[om*y]*Sin[(om*(x - y + z))/2])/
        E^((I/2)*om*(x + y - z))}, 
     {(-8*Cos[om*z]*S[tm[1, 2]]*Sin[om*y]*((-I)*Cos[om*y] + 
          I*Cos[om*(-2*x + y)] + Sin[om*(2*x - y)] + (1 + Cos[om*z])*
           Sin[om*y]))/Sqrt[3] + (4*Cos[om*x]*S[tm[3, 2]]*Sin[om*y]*
         ((-2*I)*Cos[om*y] + (2*I)*Cos[om*(y - 2*z)] - Sin[om*(x - y)] + 
          2*Sin[om*y] + Sin[om*(x + y)] - 2*Sin[om*(y - 2*z)]))/Sqrt[3] - 
       (4*S[tm[2, 1]]*Sin[om*y]*(I*Cos[om*(2*x - y - z)] - 
          I*Cos[om*(-y + z)] + I*Cos[om*(2*x - y + z)] - I*Cos[om*(y + z)] + 
          2*Sin[om*y] + Sin[om*(2*x - y - z)] + Sin[om*(y - z)] + 
          Sin[om*(2*x - y + z)] + Sin[om*(y + z)]))/Sqrt[3] + 
       (4*S[tm[2, 3]]*Sin[om*y]*((-I)*Cos[om*(-x + y)] - I*Cos[om*(x + y)] + 
          I*Cos[om*(-x + y - 2*z)] + I*Cos[om*(x + y - 2*z)] + 2*Sin[om*y] + 
          Sin[om*(-x + y)] + Sin[om*(x + y)] - Sin[om*(x + y - 2*z)] + 
          Sin[om*(x - y + 2*z)]))/Sqrt[3] + 
       (S[tm[3, 1]]*(-2 - 2*Cos[2*om*x] - Cos[2*om*(x - y)] + 2*Cos[2*om*y] - 
          Cos[2*om*(x + y)] + 4*Cos[2*om*z] + (2*I)*(Sin[om*(2*x - y)] + 
            Sin[om*(2*x + y)] - Sin[om*(2*x - y - 2*z)] + Sin[om*(y - 2*z)] - 
            Sin[om*(2*x + y - 2*z)] - Sin[om*(y + 2*z)])))/Sqrt[3] + 
       (S[tm[1, 3]]*(2 - 4*Cos[2*om*x] - 2*Cos[2*om*y] + Cos[2*om*(y - z)] + 
          2*Cos[2*om*z] + Cos[2*om*(y + z)] + (2*I)*(Sin[om*(2*x - y)] + 
            Sin[om*(2*x + y)] - Sin[om*(2*x - y - 2*z)] + Sin[om*(y - 2*z)] - 
            Sin[om*(2*x + y - 2*z)] - Sin[om*(y + 2*z)])))/Sqrt[3], 
      ((18 - 16*Cos[2*om*x] - 2*Cos[2*om*y] - 4*Cos[om*(2*x - z)] + 
          4*Cos[om*(2*x - 2*y - z)] - Cos[2*om*(y - z)] - 
          4*Cos[om*(2*y - z)] + 8*Cos[om*z] + 2*Cos[2*om*z] - 
          4*Cos[om*(2*x + z)] + 4*Cos[om*(2*x - 2*y + z)] - 
          Cos[2*om*(y + z)] - 4*Cos[om*(2*y + z)])*S[tm[1, 2]])/3 + 
       ((6 - 4*Cos[2*om*x] + 2*Cos[om*(2*x - y)] - 4*Cos[om*y] + 
          2*Cos[2*om*y] + 2*Cos[om*(2*x + y)] - 2*Cos[om*(2*x - y - 2*z)] + 
          2*Cos[om*(y - 2*z)] - 2*Cos[om*(2*x + y - 2*z)] - 
          Cos[2*om*(y - z)] - 2*Cos[2*om*z] - Cos[2*om*(y + z)] + 
          2*Cos[om*(y + 2*z)])*S[tm[1, 3]])/3 - 
       (4*(-3 + 2*Cos[2*om*x] + Cos[2*om*y] + Cos[2*om*(x - z)] + 
          Cos[om*(2*x - z)] - Cos[om*(2*x - 2*y - z)] + Cos[om*(2*y - z)] - 
          2*Cos[om*z] - 2*Cos[2*om*z] + Cos[2*om*(x + z)] + 
          Cos[om*(2*x + z)] - Cos[om*(2*x - 2*y + z)] + Cos[om*(2*y + z)])*
         S[tm[2, 1]])/3 - (4*(-3 - 2*Cos[om*x] - 2*Cos[2*om*x] + 
          Cos[om*(x - 2*y)] + Cos[2*om*y] + Cos[om*(x + 2*y)] + 
          Cos[om*(x - 2*z)] - Cos[om*(x + 2*y - 2*z)] + Cos[2*om*(x - z)] + 
          2*Cos[2*om*z] + Cos[2*om*(x + z)] + Cos[om*(x + 2*z)] - 
          Cos[om*(x - 2*y + 2*z)])*S[tm[2, 3]])/3 + 
       ((-2*Cos[2*om*x] - Cos[2*om*(x - y)] + 2*Cos[om*(2*x - y)] - 
          4*Cos[om*y] + 2*Cos[2*om*y] - Cos[2*om*(x + y)] + 
          2*(3 + Cos[om*(2*x + y)] - Cos[om*(2*x - y - 2*z)] + 
            Cos[om*(y - 2*z)] - Cos[om*(2*x + y - 2*z)] - 2*Cos[2*om*z] + 
            Cos[om*(y + 2*z)]))*S[tm[3, 1]])/3 + 
       ((16*Cos[om*x] + 4*Cos[2*om*x] - 2*(-18 + 4*Cos[om*(x - 2*y)] + 
            Cos[2*om*(x - y)] + 2*Cos[2*om*y] + Cos[2*om*(x + y)] + 
            4*Cos[om*(x + 2*y)] + 4*Cos[om*(x - 2*z)] - 
            4*Cos[om*(x + 2*y - 2*z)] + 16*Cos[2*om*z] + 
            4*Cos[om*(x + 2*z)] - 4*Cos[om*(x - 2*y + 2*z)]))*S[tm[3, 2]])/6, 
      ((E^(I*om*x) - E^(I*om*(x - 2*y)) - 4*E^(I*om*y) + 
          4*E^((-2*I)*om*x + I*om*y) + E^(I*om*(x - 2*z)) + 
          4*E^(I*om*(x - z)) + E^((-I)*om*(y - z)) - E^(I*om*(y - z)) - 
          4/E^(I*om*(x + z)) + E^((-I)*om*(y + z)) - E^(I*om*(y + z)) - 
          E^(I*om*(x - 2*(y + z))))*S[tm[1, 2]])/Sqrt[6] + 
       ((E^(I*om*x) + E^(I*om*(x - 2*y)) - 2*E^(I*om*(x - y)) + 
          2/E^(I*om*(x + y)) - E^(I*om*(x - 2*z)) - E^((-I)*om*(y - z)) + 
          E^(I*om*(y - z)) + 2*E^(I*om*z) + E^((-I)*om*(y + z)) - 
          E^(I*om*(y + z)) - 2*E^((-2*I)*om*x + I*om*z) - 
          E^(I*om*(x - 2*(y + z))))*S[tm[1, 3]])/Sqrt[6] + 
       ((2*E^(I*om*x) + E^((-I)*om*(x - y)) - E^(I*om*(x - y)) + 
          E^((-I)*om*(x + y)) - E^(I*om*(x + y)) - 2*E^(I*om*(x - 2*z)) - 
          2/E^(I*om*(y - z)) + E^(I*om*z) + 2/E^(I*om*(y + z)) - 
          E^((-2*I)*om*x + I*om*z) + E^((-2*I)*om*y + I*om*z) - 
          E^((-2*I)*om*(x + y) + I*om*z))*S[tm[3, 1]])/Sqrt[6] + 
       ((-E^((-I)*om*(x - y)) + E^(I*om*(x - y)) - 4*E^(I*om*y) + 
          E^((-I)*om*(x + y)) - E^(I*om*(x + y)) + 4*E^(I*om*(y - 2*z)) + 
          4/E^(I*om*(x - z)) - E^((-I)*om*(2*y - z)) + E^(I*om*z) - 
          4/E^(I*om*(x + z)) + E^((-2*I)*om*x + I*om*z) - 
          E^((-2*I)*om*(x + y) + I*om*z))*S[tm[3, 2]])/Sqrt[6] + 
       Sqrt[2/3]*S[tm[2, 1]]*(Cos[om*x] - Cos[om*(x - 2*y)] + 
         Cos[om*(2*x - y)] - Cos[om*y] - Cos[om*(y - 2*z)] + 
         Cos[om*(-2*x + y - 2*z)] - 
         I*((-1 + 4*Cos[om*z]*(-1 + Cos[om*(x - y + z)]))*Sin[om*x] + 
           Sin[om*(x - 2*y)] + (2*Sin[om*y])/E^(I*om*z))) + 
       Sqrt[2/3]*S[tm[2, 3]]*(-Cos[om*(x - y)] - Cos[om*y] - 
         Cos[om*(-2*x + y)] + Cos[om*(x + y)] + Cos[om*(y - 2*z)] + 
         Cos[om*(-2*x + y - 2*z)] + Cos[om*z] - Cos[om*(-2*y + z)] + 
         I*(Sin[om*(x - y)] + Sin[om*(2*x - y)] - Sin[om*y] - 
           Sin[om*(x + y)] + Sin[om*(y - 2*z)] + Sin[om*(-2*x + y - 2*z)] - 
           2*Sin[om*(x - z)] + Sin[om*(2*y - z)] + Sin[om*z] + 
           2*Sin[om*(x + z)]))}, 
     {((-2/E^(I*om*x) - E^((-I)*om*(x - y)) + E^(I*om*(x - y)) - 
          E^((-I)*om*(x + y)) + E^(I*om*(x + y)) + 2/E^(I*om*(x - 2*z)) - 
          E^(I*om*(2*x - z)) + 2*E^(I*om*(y - z)) + E^(I*om*(2*y - z)) - 
          E^(I*om*(2*(x + y) - z)) + E^((-I)*om*z) - 2*E^(I*om*(y + z)))*
         S[tm[3, 1]])/Sqrt[2] - (2*I)*Sqrt[2]*(1 - E^((-I)*om*(x - y - z)))*
        Cos[om*z]*S[tm[1, 2]]*Sin[om*y] - (2*I)*Sqrt[2]*
        (-1 + E^(I*om*(x + y - z)))*Cos[om*x]*S[tm[3, 2]]*Sin[om*y] + 
       4*Sqrt[2]*E^((I/2)*om*(-x + y + z))*S[tm[2, 1]]*Sin[om*y]*
        Sin[(om*(x - y + z))/2] + (S[tm[1, 3]]*(-Cos[om*x] - 
          Cos[om*(x - 2*y)] - 2*Cos[om*(-x + y)] + 2*Cos[om*(x + y)] + 
          Cos[om*(x - 2*z)] - 2*Cos[om*(2*x - z)] + 2*Cos[om*z] + 
          Cos[om*(-x + 2*(y + z))] + I*(Sin[om*x] + Sin[om*(x - 2*y)] + 
            2*Sin[om*(x - y)] + 2*Sin[om*(x + y)] - Sin[om*(x - 2*z)] - 
            2*(Sin[om*(2*x - z)] + (1 + 2*Cos[om*y])*Sin[om*z]) + 
            Sin[om*(-x + 2*(y + z))])))/Sqrt[2] + 
       4*Sqrt[2]*E^((I/2)*om*(x + y - z))*S[tm[2, 3]]*Sin[om*y]*
        Sin[om*y - (om*(x + y + z))/2], 
      ((E^((-I)*om*x) - E^((-I)*om*(x - 2*y)) + 4*E^(I*om*(2*x - y)) - 
          4/E^(I*om*y) + E^((-I)*om*(x - 2*z)) + 4/E^(I*om*(x - z)) - 
          E^((-I)*om*(y - z)) + E^(I*om*(y - z)) - 4*E^(I*om*(x + z)) - 
          E^((-I)*om*(y + z)) + E^(I*om*(y + z)) - 
          E^((-I)*om*(x - 2*(y + z))))*S[tm[1, 2]])/Sqrt[6] + 
       ((E^((-I)*om*x) + E^((-I)*om*(x - 2*y)) - 2/E^(I*om*(x - y)) + 
          2*E^(I*om*(x + y)) - E^((-I)*om*(x - 2*z)) + E^((-I)*om*(y - z)) - 
          E^(I*om*(y - z)) + 2/E^(I*om*z) - 2/E^(I*om*(-2*x + z)) - 
          E^((-I)*om*(y + z)) + E^(I*om*(y + z)) - 
          E^((-I)*om*(x - 2*(y + z))))*S[tm[1, 3]])/Sqrt[6] + 
       Sqrt[2/3]*(-E^(I*om*(x - y)) - E^(I*om*(2*x - y)) - E^((-I)*om*y) + 
         E^(I*om*(x + y)) + E^((-I)*om*(y - 2*z)) - E^((-I)*om*(x - z)) + 
         E^(I*om*(x - z)) - E^(I*om*(2*y - z)) + E^((-I)*om*z) + 
         E^((-I)*om*(x + z)) - E^(I*om*(x + z)) + E^(I*om*(2*x - y + 2*z)))*
        S[tm[2, 3]] + ((E^((-I)*om*(x - y)) - E^(I*om*(x - y)) - 
          4/E^(I*om*y) - E^((-I)*om*(x + y)) + E^(I*om*(x + y)) + 
          4/E^(I*om*(y - 2*z)) + 4*E^(I*om*(x - z)) + E^(I*om*(2*x - z)) - 
          E^(I*om*(2*y - z)) - E^(I*om*(2*(x + y) - z)) + E^((-I)*om*z) - 
          4*E^(I*om*(x + z)))*S[tm[3, 2]])/Sqrt[6] + 
       (S[tm[3, 1]]*(2*Cos[om*x] - 2*Cos[om*(x - 2*z)] + Cos[om*z] - 
          Cos[om*(-2*x + z)] + Cos[om*(-2*y + z)] - 2*Cos[om*(-y + z)] + 
          2*Cos[om*(y + z)] - Cos[om*(-2*(x + y) + z)] + 
          I*(-2*Sin[om*x] + 2*Sin[om*(x - y)] + 2*Sin[om*(x + y)] + 
            2*Sin[om*(x - 2*z)] + Sin[om*(2*y - z)] + (-1 + 4*Cos[om*y])*
             Sin[om*z] + Sin[om*(-2*x + z)] + Sin[om*(-2*(x + y) + z)])))/
        Sqrt[6] + Sqrt[2/3]*S[tm[2, 1]]*(Cos[om*x] - Cos[om*(x - 2*y)] + 
         Cos[om*(2*x - y)] - Cos[om*y] - Cos[om*(y - 2*z)] - 
         Cos[om*(-y + z)] + Cos[om*(y + z)] + Cos[om*(2*x - y + 2*z)] + 
         I*(-Sin[om*x] + Sin[om*(x - 2*y)] + Sin[om*(2*x - y)] + Sin[om*y] + 
           Sin[om*(y - 2*z)] - 2*Sin[om*(x - z)] + Sin[om*(y - z)] - 
           2*Sin[om*(x + z)] + Sin[om*(y + z)] + Sin[om*(2*x - y + 2*z)])), 
      (2 - 2*Cos[om*(x - y - z)])*S[tm[1, 2]] + (2 - 2*Cos[om*(x - y - z)])*
        S[tm[1, 3]] + (2 - 2*Cos[om*(x - y + z)])*S[tm[2, 1]] + 
       (2 - 2*Cos[om*(x - y + z)])*S[tm[2, 3]] + (2 - 2*Cos[om*(x + y - z)])*
        S[tm[3, 1]] + (2 - 2*Cos[om*(x + y - z)])*S[tm[3, 2]]}};

